Optimal stopping of a Brownian bridge with an unknown pinning point

The problem of stopping a Brownian bridge with an unknown pinning point to maximise the expected value at the stopping time is studied. A few general properties, such as continuity and various bounds of the value function, are established. However, structural properties of the optimal stopping region are shown to crucially depend on the prior, and we provide a general condition for a one-sided stopping region. Moreover, a detailed analysis is conducted in the cases of the two-point and the mixed Gaussian priors, revealing a rich structure present in the problem.

==> For arxiv update/img/Gaussian_Mixture_Densities.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     83374,       1658]
NotebookOptionsPosition[     81975,       1604]
NotebookOutlinePosition[     82333,       1620]
CellTagsIndexPosition[     82290,       1617]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"t", "*", 
         RowBox[{"g", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"t", "*", 
         RowBox[{"g", "^", "2"}]}]}], ")"}], "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"g", "^", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.698993918323209*^9, 3.698994030400152*^9}, {
   3.698994286507286*^9, 3.6989943268190002`*^9}, 3.6989944834640713`*^9, 
   3.698994550265142*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}], 
  RowBox[{"1", "-", 
   FractionBox[
    SuperscriptBox["g", "2"], 
    RowBox[{"1", "-", "t"}]], "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "t"}]}]]], "Output",
 CellChangeTimes->{3.698994327154273*^9, 3.6989945767693777`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", "a", "]"}]], "Input",
 CellChangeTimes->{{3.69899403499286*^9, 3.6989940517611427`*^9}, {
   3.698994121084263*^9, 3.698994123722974*^9}, {3.6989941683274183`*^9, 
   3.698994177189539*^9}, {3.698994268641675*^9, 3.698994275184176*^9}, {
   3.698994309729692*^9, 3.698994312649255*^9}, 3.69899438683953*^9, {
   3.6989945648106403`*^9, 3.698994585185515*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "t", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}], 
      ")"}]}]}]]}]], "Output",
 CellChangeTimes->{{3.698994387889392*^9, 3.6989943948819*^9}, {
  3.698994572966466*^9, 3.698994586525078*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "t"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"t", "*", 
           RowBox[{"g", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"t", "*", 
           RowBox[{"g", "^", "2"}]}]}], ")"}], "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g", "^", "2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "t"}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "0.1", ",", "0.9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.69899461999757*^9, 3.698994663868211*^9}, {
  3.698994727030772*^9, 3.69899480670505*^9}},
 NumberMarks->False],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{Parallel`Concurrency`Private`g$$ = 0.1, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[Parallel`Concurrency`Private`g$$], 0.1, 0.9}}, Typeset`size$$ = {
    360., {105., 109.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, Parallel`Concurrency`Private`g$31095$$ = 
    0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {Parallel`Concurrency`Private`g$$ = 0.1},
       "ControllerVariables" :> {
        Hold[
        Parallel`Concurrency`Private`g$$, 
         Parallel`Concurrency`Private`g$31095$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[((1 - Parallel`Concurrency`Private`t) (1 + 
          Parallel`Concurrency`Private`t 
           Parallel`Concurrency`Private`g$$^2))/((1 + 
         Parallel`Concurrency`Private`t Parallel`Concurrency`Private`g$$^2) - 
        Parallel`Concurrency`Private`g$$^2/(1 - 
        Parallel`Concurrency`Private`t)), {
        Parallel`Concurrency`Private`t, 0, 1}], 
      "Specifications" :> {{Parallel`Concurrency`Private`g$$, 0.1, 0.9}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{405., {150., 156.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.698994807611123*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   FractionBox[
    SuperscriptBox["g", "2"], 
    RowBox[{"1", "-", "t"}]], "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "t"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}]]], "Input",
 CellChangeTimes->{3.698994330642548*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   FractionBox[
    SuperscriptBox["g", "2"], 
    RowBox[{"1", "-", "t"}]], "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "t"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.698994330692518*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cancel", "[", 
  FractionBox[
   RowBox[{"1", "-", "t", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t", "-", 
       SuperscriptBox["t", "2"]}], ")"}]}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}]], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   SuperscriptBox["g", "2"], "-", "t", "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "t"}], "-", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", 
    SuperscriptBox["t", "2"]}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.698994058078085*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"t_", ",", "y_"}], "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"m", "+", 
     RowBox[{"y", "*", 
      RowBox[{"g", "^", "2"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"t", "*", 
      RowBox[{"g", "^", "2"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6989949492140017`*^9, 3.6989949780695753`*^9}, {
  3.6989960755277977`*^9, 3.698996077958009*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "y"}]}], 
  RowBox[{"1", "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "t"}]}]]], "Output",
 CellChangeTimes->{3.698994990760652*^9, 3.698996080019302*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"t_", ",", "z_"}], "]"}], "=", " ", 
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"t", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}]}], ",", " ", 
    RowBox[{"z", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6989949952232313`*^9, 3.698995025798954*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "z"}], 
    RowBox[{"1", "-", "t"}]]}], 
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "t"}], 
    RowBox[{"1", "-", "t"}]]}]]], "Output",
 CellChangeTimes->{3.698995032226326*^9, 3.698996083215209*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"t", ",", "z"}], "]"}], "-", "z"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "t"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6989950406085873`*^9, 3.698995057968018*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["g", "2"]}], ")"}], " ", "z"}]}], 
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["g", "2"]}], ")"}], " ", "t"}]}]]], "Output",
 CellChangeTimes->{3.6989950585632477`*^9, 3.698996084859974*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rasterize", "[", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "/", "2"}], "]"}]}], "]"}], ",", " ", "x"}], "]"}], 
      ",", " ", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "/", "2"}], "]"}]}], "]"}], ",", "x"}], "]"}], ",", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"MixtureDistribution", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"NormalDistribution", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"1", "/", "2"}], "]"}]}], "]"}], ",", " ", 
            RowBox[{"NormalDistribution", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"1", "/", "2"}], "]"}]}], "]"}]}], "}"}]}], "]"}], ",",
         "x"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], " ", ",", " ", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", "->", "Axis"}], "}"}]}], ",", " ", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"0.8", ",", "0.6"}], "}"}]}], "]"}]}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.6"}], "}"}]}], "}"}]}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.699077311261904*^9, 3.6990773296654663`*^9}, {
  3.699077377030674*^9, 3.6990773791887913`*^9}, {3.699077426631523*^9, 
  3.6990775866271143`*^9}, {3.6990776570233927`*^9, 3.699077794577506*^9}, {
  3.699077857077812*^9, 3.699077857413274*^9}, {3.699077934743897*^9, 
  3.699078008426367*^9}, {3.699078052273836*^9, 3.699078080084264*^9}, {
  3.6990784006534653`*^9, 3.699078418004425*^9}, {3.6990784864236393`*^9, 
  3.6990784913664093`*^9}, {3.699080554981863*^9, 3.6990806155493298`*^9}, {
  3.699081431319787*^9, 3.699081497015875*^9}}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJztnYdbW9cZ//t7fn/J73ma2ZXGiZ00Tpq0GXUzmqZp0iZNPOLITh2TOnZI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   "], {{0, 0}, {360, 240}}, {0, 255},
   ColorFunction->RGBColor],
  ImageSize->{360, 240},
  PlotRange->{{0, 360}, {0, 240}}]], "Output",
 CellChangeTimes->{
  3.699077805337675*^9, 3.699077859800856*^9, {3.699077963107068*^9, 
   3.699078010065229*^9}, {3.699078060847831*^9, 3.699078085977799*^9}, 
   3.6990784232106733`*^9, 3.699078504775638*^9, {3.699080607177383*^9, 
   3.6990806173816347`*^9}, {3.6990814832153797`*^9, 
   3.699081506949848*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rasterize", "[", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "/", "9"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "/", "9"}], "]"}]}], "]"}], ",", " ", "x"}], "]"}], 
      ",", " ", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{
          RowBox[{"5", "/", "9"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "/", "9"}], "]"}]}], "]"}], ",", "x"}], "]"}], ",", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"MixtureDistribution", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"NormalDistribution", "[", 
             RowBox[{
              RowBox[{"5", "/", "9"}], ",", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"4", "/", "9"}], "]"}]}], "]"}], ",", " ", 
            RowBox[{"NormalDistribution", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], "/", "9"}], ",", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"4", "/", "9"}], "]"}]}], "]"}]}], "}"}]}], "]"}], ",",
         "x"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], " ", ",", " ", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", "->", "Axis"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"0.8", ",", "0.6"}], "}"}]}], "]"}]}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.6"}], "}"}]}], "}"}]}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.699078141693602*^9, 3.6990782518552437`*^9}, {
   3.6990784359123096`*^9, 3.6990784364688053`*^9}, {3.699078495007943*^9, 
   3.699078499070552*^9}, 3.699080682987949*^9, {3.699081514608839*^9, 
   3.699081515297737*^9}}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJztvYlXW9e1wN1vfX/Jt9ZL4uS1L60dO07ijE2bpG2SDmn70rzGs2KXmsSO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   "], {{0, 0}, {360, 240}}, {0, 255},
   ColorFunction->RGBColor],
  ImageSize->{360, 240},
  PlotRange->{{0, 360}, {0, 240}}]], "Output",
 CellChangeTimes->{{3.699078203908141*^9, 3.699078232950086*^9}, 
   3.699078270986764*^9, 3.69907843832852*^9, 3.699078500367312*^9, 
   3.699080687325356*^9, 3.699081516809869*^9}]
}, Open  ]]
},
WindowSize->{1080, 751},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 811, 26, 54, "Input"],
Cell[1394, 50, 445, 15, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1876, 70, 403, 6, 32, "Input"],
Cell[2282, 78, 691, 24, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3010, 107, 998, 31, 32, "Input"],
Cell[4011, 140, 2046, 42, 323, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6094, 187, 420, 15, 68, InheritFromParent],
Cell[6517, 204, 421, 15, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6975, 224, 535, 19, 61, "Input"],
Cell[7513, 245, 518, 18, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8068, 268, 461, 14, 32, "Input"],
Cell[8532, 284, 258, 8, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8827, 297, 389, 12, 32, "Input"],
Cell[9219, 311, 356, 12, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9612, 328, 312, 9, 32, "Input"],
Cell[9927, 339, 410, 14, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10374, 358, 2739, 72, 75, "Input"],
Cell[13116, 432, 43476, 716, 255, 22745, 375, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56629, 1153, 2415, 68, 75, "Input"],
Cell[59047, 1223, 22912, 378, 289, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> For arxiv update/img/Untitled-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    121777,       2116]
NotebookOptionsPosition[    121195,       2091]
NotebookOutlinePosition[    121552,       2107]
CellTagsIndexPosition[    121509,       2104]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1.5"}], "]"}], ",", "x"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "5"}], ",", " ", "5"}], "}"}], ",", 
   RowBox[{"PlotRange", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.8"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", " ", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Minimal\>\""}], ",", " ", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", " ", "False"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.704417909850061*^9, 3.7044180350684423`*^9}, {
  3.704418139265929*^9, 3.704418188451982*^9}, {3.704418219733261*^9, 
  3.704418227071108*^9}, {3.704418276151791*^9, 3.7044182950792007`*^9}, {
  3.704418382227577*^9, 3.704418395593811*^9}, {3.704418439516959*^9, 
  3.704418451091831*^9}, {3.704419706472917*^9, 3.704419843692047*^9}, {
  3.704419973650424*^9, 3.704419975143475*^9}, {3.704421402661169*^9, 
  3.704421402932763*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJw1eXk0V933P5J5eA+V6ClT9CBDFBXZp+RBIRQyZo7InGRKCEVkHiKzDIUo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    "], {{{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1WWYVVUUBuAZSkAFRboEke7uRgHFGkBQAaV7hk6FoaUblO6WEOwAAwUb
FBRsJZRSUUpUfNfDj/fZ3/7u3Ln3nLP2TOFOKUnJaRISEhJ5MfH6+kLi9VxJ
3mVtzxay0Jo1vO+1DNb7WMLT9rv5j7vs5/GQ3I/1nKCs7kkqypN4k39popvL
g3IK6zhOGd1IKsgTeYN/aKybwwNyMms5RmndCMrLE3idqzTSzeZ+uS9r+JlS
uuGUk8fzGn/TUDcrrk3uw2p+oqRuGGXlcbzKFRroZtJC7s0qfqSEbihl5LG8
wmXq62Zwr9yLlfxAcd0QSstjeJlL1NNN5x65Jyv4nmK6wZSSU3mJi9TVTaO5
3IPlfEdR3SBKys3ozjK+5U79QErITenGUr6hiH4AxeMz4/fEz0fPHRSmELdT
kLvpyhK+jp/x3v4UiNmgC4s5Gu/V9yO/PDpmkAvU0U2lidyZRRyJz9GlkE9+
j/Rx31nMqJhd/qK2/RQay++QJu4Hz9DJPmPMD8t41v6r+P5yMnnlm62tWM1e
+0esG0gXz41FPKV/zLqJzGyLmWcFu7y2w9qGdfxp/5y1FpNpZL/T2o7N3Mh2
kljJ215/3tqW9XEu2UozFtLR649aN3JDzDZL4/r0D1vX8mU8D2tf8sg3WVuy
inft08ZMxfXHubTPFGeQ5ey0P0/NONs0lN8i/kA0ZQFP2C7kMAXs+5BbHhnf
nT+ooZtEA3kP12I+7OfzuLyAQ+S3700ueUTcO36num4i9eUOzOcL8ul6kVMe
znZ+o5puAvXk9szjc/LqepJDzs5tZONWbiErWeK5x32KM0Q75nKQPN7bI55T
zGY8d+ZwgNz67jEDMXfxXJjNZ+TSdyOTPIxtnKOqbnzMQ8wWs/iUnLquZJSH
spWzVNGNo6bclpl8Qg5dl5gBeUjMGGeorBtLDbkNM/g4rl3XmQzyYLZwmkq6
MVSP+WE6H8V9ivNCenkQmzlFRV0q1eTWTOPDuKcxm3FO5IFs4lcq6EZTVW7F
VD6I+x9zRFp5ABv5hfJxnqkit2QK++NZxdwQ/7P6s4GTlIvzSGU5icnsi+eq
68D/xOHDsQ==
         "]]]}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         LineBox[CompressedData["
1:eJwl1WWUVVUYBuChu1PJIYbubpCuAYYuhVEwQJHu7k4pO+kOO7FAwibsAAMU
DDBA8fmWP577vfs969x17py91ySmjki5J01CQsJ+HzFv9pGLt+WFpFCLqbqq
fCdvZiRpuUWXm8PyIrpTm2m6anwvb2EU6Riky8MReTE9qMN0XXV+kLcymvQM
1uXlHXkJPanLDF0NfpS3MYYMpOrycVReSi/qMVNXk/PydsaSkVt1+TkmL6M3
9Zmlq8UFeQfjyMRtugIcl5fThwbM1tXmJ3kn48nMEF1BTsgr6EtD5ujq8LO8
iwlkYaiuEO/KK+lHI7Jyu74w78mr6E9jsnGH/gbel1czgCZkJwc5yUVu8pCX
fOSnAHe690Y+kNcwkKbM1dXlorybiRTkLl0RPpTvi31DM+bp6nFJ3sMkCjFM
V5SP5LWxb+I+6zZcl1+hOfOt6/OLvJfJFGa4rhgfy+tiH8X3WLeNTcurRgsW
yA34Vd7Hw3JXsjDFeoPZgXS8bv2Y2Z3s8fezvtsszkn5SbMX6+UHzWQysYV+
DI5nMduxM84Pm+jDXl5z/VEzhd1kYxsD2MdNri80G7KD36yfMnuzh/3Wj5jd
2EVWttKfqa5tNDuSns305Q3942YPcsQ7tY4DXoJT8ft5SO5CZlKt15vtScsh
65Yskhvxu3yAadxv3YkMvGldhBFySU7H88R5ohWLdY25LB9kOkW5V5fImfi+
OE+0phgj9aX4RH4gzg5tKE4JSpJIKUpThrIkUY5R7i3Np/G+4izRlvKM1pfh
s/j9cZZoRwXG6MvyeeyXOEu0Z4muCVfkp5lBRcbqkvgi3k+cHTqwVNeUP+Rn
mEklxunK8WXshzg7dGSZrhl/ys8yi8qM15Xnq9ifcXboxHJdc/6Sn2M2VZig
q8DX8e7jrNCZFboW/C0/zxyqMlFXkW/kJ2LPk8zK2JNclV9gLtWYpKvEt3Em
Yj/RhVW6llyTX2Qe1Zmsq8zZ2M+xR+jKal0r/pFfYj41mKKrwjl5U+wRurFG
15p/5ZdZEPvCujMZeSue3+xJTrYzMM3//8tquvYfZ+rCQA==
         "]]},
       Annotation[#, "Charting`Private`Tag$16714#1"]& ]}}], {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{None, None}, {None, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->1,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "PointSizeFunction" -> PointSize, 
    "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->{{-4, 4}, {0, 0.8}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{
  3.704418295683052*^9, {3.70441974491532*^9, 3.704419844677477*^9}, 
   3.7044199757246113`*^9, 3.704421404414836*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0.5", ",", "0.3"}], "]"}], ",", "x"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", " ", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Minimal\>\""}], ",", " ", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", " ", "False"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.704418240861668*^9, 3.704418253435988*^9}, {
  3.704419867000518*^9, 3.704419903470459*^9}, {3.7044199446655407`*^9, 
  3.704419951879395*^9}, {3.7044213834528847`*^9, 3.7044213924419193`*^9}, {
  3.704421424021121*^9, 3.704421448548753*^9}, {3.704421577065815*^9, 
  3.7044215801055527`*^9}, {3.704421723205905*^9, 3.704421725980958*^9}, {
  3.704421767400483*^9, 3.7044217813186626`*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxMmHc4l+8b9+0RyUp2srK3ZNz3ddujkp1NRoQyyiwUspOQEWVUUhmZybok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    "], {{{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl2Hf8lmMbx/Ffu7Skskp7a5f2oiK0tDSN0EQaSoi0d8ms0NQgirSXJqVd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         "]]]}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         LineBox[CompressedData["
1:eJwl2GWYVlUbhuGBkZYOMUC6JEQUaRQsOgRBWrpRBIsuCRUFlZRUQAy6S8FA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         "]]},
       Annotation[#, "Charting`Private`Tag$22968#1"]& ]}}], {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{None, None}, {None, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->1,
  ImageSize->{557.98828125, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "PointSizeFunction" -> PointSize, 
    "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->{{-3, 3}, {0, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{{3.704421411197706*^9, 3.704421449138596*^9}, 
   3.704421582831533*^9, 3.7044217277109003`*^9, 3.704421773690627*^9, {
   3.7044218089608717`*^9, 3.7044218138737717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxMunc4Vv/jP87tdttbMiqjIpKyxX3O8xgZJSQrOyshyRYZhSjJ3jTsUSRZ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    "], {{{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl12W0VVUYRuFLWnR3SIPS3SndoKSkktLdJSoCBt2gINLdpZQ0iqJigUra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         "]]]}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         LineBox[CompressedData["
1:eJwl2HfczmUYhvG3SImUjIZk762EKDMrm6zKKpTIFrJXIXtl7y2UmYZZkU20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         "]]},
       Annotation[#, "Charting`Private`Tag$14892#1"]& ]}}], {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{None, None}, {None, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->1,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "PointSizeFunction" -> PointSize, 
    "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->{{-4, 4}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Input",
 CellChangeTimes->{3.7044214067653427`*^9}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxMunc4Vv/jP87tdttbMiqjIpKyxX3O8xgZJSQrOyshyRYZhSjJ3jTsUSRZ
yTkkO8mWkb333n6v33V9r3ef88+5Huff85jP68lr8VDbGkdCQtKJJyH5/99P
pm+uHR+zYCT/78kndckgkf6Hya1VxDhMmP+HWfp+OLyPZPof1v6eZCnYzPg/
7L0MOUSMM/wPl3sk2RVq0v8Pa0Tp8hwl0v4Pq6R+01BdoP4fzmrw6nExovof
Ng2MOfErh+J/2Nec7CMNCwFryuBYunl5lUhyiRtVDMJjAiljfPXrqtCfl4nP
87tx2I7SbVYz2XToFLVt7oYCKeZ23ZKVr34VspcUIh84dYxaUBWlPkpDYEvp
4Zzv3/fRV7jSJ2cuBMNCnrLHjhk76HyzWcr5xlr43dDtOi/5TVRl5IAe0z2C
pwNOEFXY19BKTSFiGc0VUBl74dqM3iIaUvZurKTdFFyZ7d+4nDqFQpWZ1RvR
QUCpcoDqUG8EFeava946yABOuYU7TCydKK9UzmcP5xqgZ3P2XYdPBWrwofBb
Q00XaGjtfyF+uxwEn3LyHzw9DmQv1RRrxXcChcxYxirzBYBzPzFoxTEC3kmp
F5+cWwYUtFoBFktTYJuhSpc/Yh48G+lRdE5fBNr3nqnfOzkGipKDtXzXVkG9
8uOf4iyd4OF7K8YJvU3g2kh4KHDyGzC1Szr9PGAHiDpph84Yvgeht9yviqfs
A9VgogFd4VOAZ42d8ts7Aq803jlUr94BvS1BK4EMpMhyc+z+zfDLQNfbQirp
Ow6pO5PkRbm+AzvQzPO1GeKRdfZfr8N+1sDc+fVxhDlyhPVm1qk7m4Gwd7ni
bYZkCuSGOQt9FQzDTlkOpVKXqZAHehJF5X82IFqctIXIJDUS1y207NvyFrr2
QCdWKJoWkUTGlplnrkHsFacfXjtHj9Rl1U4Fry8Qo5xDIq/0MiD/42Ow5qXU
Usb/YSGjQN2MJ0z/wz1TVO+jdZn/h9ssJuWZuVn+h/+fHv6HY1zNb/gn/9OD
41rL3cUhAqbd+eTSaHkNEVWOLBVQJ8eMunzszwmegR4YG6d7fCDDZi71ipp/
cIf2m/3ZtWhxWOu51E7BtWboftTRiU+2JNjKcdW1E5c54HtSeH1Np0P0+r67
s+GAJVyvT6vDIbGHPoZ8JkjxmfCUUMPdjbUtNDZmTLT88ShcVyjhP1KwjnIv
hTd1VbMBiymdwqG7K2gCC9njQxoV4AZIT9PuzaIKF+1+ff7rDCp/G/qxPR5H
67KbTamXYsFBuDgheKQf7Tmykezu+AwIz3beKjs3oZXz/SfJalrASkKi1Wqi
BforJWJIDT8EHN56xJ4uaAKmHk3OnadnwBtad0m6yX7A8oOWX5F8GeBrij+O
PxsHFWajnHtfl8A192iLOdU5UOZ8OhCcmga75FcruCxWwEQ1w5gu0wBgfON2
5VPGOrB6N2a3Zt0IbIKP4yQXtoBXfMaF8b4isGEScnGIfg+QcrZrKzNHg/pi
8og7Nw5Bbkpd2d/TTmBBaOaRhTIJ0m9K0N7tVwJxZ12jX8+SImMvXybrhLMC
8+9ZwhKvyZDcPWWnh9+GYeWBPmM7PnIkMuBR595kOvxTlHzzRS0ByW9wKn35
0AJ2v9yHP2tNidiFD5mvjXPAcNetMDFqaiTSeD1750ELlFP2w1u4igY5jPlu
+vCPCyTCchVXbkSH/PJTlr+4zgF1n7hN8vWQHvFjKjOfiKggtv2l+sp56x//
+DM5OENf/+MTpUjvGeznPz7ZyBXJmSr+87e029eLEwvJsewKPXeVZQJUWgd9
MuHAY7FiMtlB2+aQ3UW69kMnHNbApLl+fbkUUtD4/LejmwSjm62TdDcgh2cl
T4rEKh+hUci2pa22Nhyj4ua7tL+HDiXwUZh/i4VDfvsXfWrZRhNG/TrEVTrg
YmUlvkseG2g6t+3Osgc1OCfxxY0ZWkUDVcJTPjvJgYQ5VtHHOfNo8G2zH+q3
bYGbCadsOs0kurws/bn/KBzUBmzSIipDKHdcaLUQ5wewPndRTbL1F6rPfe1X
l3A9OCOuKvyeKQ+1yWC/q1PRB2wVnT8MzNUCA0jCqDZnEiykcG2IVPcAP6t4
LfnJRfCMy+paRtsoSNx6QtRMXAb8NauPspJnwOB3qsEm11kg635uoEt8GcgR
CAdxz/8C89O+WHzLGnD/rRp/vqEN2LEWd4bxboEZHR67QY1SIGgVeU5MdRcI
Jczs5GQngQu4aqt6lwNwubdBC1/jCZZKxKzffz8GCett3heitEDp9oH8Cx9S
pE55yNT4Ih8wfBMoek+QDDm7XkkIm5mH76yPgpRqPLJhpBcitlUMuy9N/lDV
IyBBVfsbsl0u8M46nTAHCSXis39sYCEmDOtDZu9KUqiQz+JXXNUZR6E/xkeO
H7RoEEOjj3doaV9Aslj9jUfbtIh12IvOhwdXIPd75dIkkfQIwcGRx9K2kxhG
Ox1w58w/Pu09O/5wU/8fn9xzp5/7eBIwS22mpNLhPuLI1b7KLzN4bO+Nf0D2
C3Ho3Mbj2Eh5MswgrsyrsekVFGa3Yf4+mxTzsTx/7uzlv9CZD9EJZ7aPUc8U
OD7xyiV4UmrVjyrpAA1b03BsFnCDd+6lCyo57KLhNuVReHwJrBRIxyLNuYWO
8y/orjiswD3s54ejx9bQyfSXHazIWQBEZ3/foltGtxhokp3IbgPtmEXKtBsz
KCmo9PZu8gHH15LrQmdGUfazKJQdmQakUh4dt3j1oCqRywcfQioBO9ePHX32
72j2zKKAIedvUO5bXV0o1Q7u6sm2ZFjOAW2fdvd5miFANL91/nzJMgi2IWU/
e3USPO86q51psgi62v/ibwqtgokVw5GoiR6A8Tx42/xkAxha8Spzkn4HFjvq
hsOl2yA8Kn5KnyEXVOv7iYV074EqBsazPhMvgLXlza8LfEcga0SRTf2tFbDY
l/q0nkeCELWi2Cz7rgJ3zfmJGD0cwt1NuUDVTwA2040CpJtkyNea+0VB+e2w
2PdfXjLB5Aj8SLK/LyoGPud27txPEQrkzqi4zmavFrxu935IuJkS2dI7Vly8
TwGft1fyKPKgRhSJ9y4sZn+B3JlfheQL0CIKWsLDnqgJdNYmv/wIpUN8Wp6J
bAeTQRJ1i41udv8n7+rFg+sa/vGh9kUU5cjUP38ZM3ufw+b+z1/o//AXaY+S
YweXW+0/8BwQBzxFyrU08ZjRVOOZrjQd6L1RZ75OOg4zoWoqZKv5AF0ueFVn
SUuK1TqnnPNK3ofyvrzlKP90hDJ63ji/U6kK+6C5LP1m+6i3ysW9UPbXcH/G
kD6jzA4q+yoqMV2hGRZiVne5PbiBDnwYjOdmwQOC0WRfQd4qakSTJPGdQhII
YmfkPvktoOuZt+3qbSyB9tnH8fe7JtH8E1K/j2ZCwXlvPcbUvWFUaSQseLAu
B7j9eq8R5/Mbvf0wJI3ry3ewhqYP/Fb4jAYRuQ05intAq+BfZzdWFCjLT+z6
WU0AFmvHTlSoG7jT4OSTRRZBbWNVBH5jBITXHx2Xdi6DuKm3Xvgf0yANZ/8j
/+UcMM1/8jrdfgkIRe+JO86PgBDjp5Q0ZmuAdIAupfzib+BgROMsU7UJLIks
rFtBFUBp+sS7wYkd0Ptpx7BY7w3oE+T8dUBxAI6vgsamx77Aa2L8PJPZMZDf
1fKkq9cB9XflEymUSRHTsOEQp2MBYPBq/bP/Fg4xtmNbGfy0Blv42Yh+CcMj
5flPCRcoK+Fmdb2PAjwExMnw42byhA8s25MDYn5SIG8sDGtNiiTgidXJ/E1r
KqRn0YWisWoOcilMmlnkpEFMyxTtpjdjICzu1crNH7TIxRCJTz06cpAKo33n
e0N6ZKDjopZ+6whx7r3u5A7+n79YuaxtX5b7x6e1n/0bEvkE7KFrST+E/iRq
YSXljpzkWFuKHb2b9gVINcc+JdCDDFM/NTpEsH8K1SVVEnf7STGvQmIUCO2C
fCTOifKIkWCXfE/ajUidhbNKH9sLkx+iO1o2jcK0D+C/f3urRdp30fv3pldZ
GT7Asfp2lbHBW2j+zy/Ts2Qz8M0J4cuVKuto/qLu8Jms0wDnp5YQPLOM9uZM
3EnJvwkm7m8zd/PNorzy3x7QG3uAQZp9Xq1PY2i6Os9W0UoiSIztwAle6kNR
J11RuYNSwPBrWF3zWj16OWiVYmm4DSxpPA6tpv0J5nskvyGqs8BT6ayej+cA
eNbryOVqvwx+sBhaPjOdAJ6VbrQbXEvAxp7WTKJ+BQjluB08WekDM2aPZiCm
DXC9+ZlNZMwPYAWydkJvbQPP7wrw+dMfQP8fskIx573/vv+YoqWJAGwvc8+f
LTsEuFf6Bpd77wOB6NdM+Z4kiHlyxNoVZwQEV1wmMvPgEO0xVhPDMnpg2S2d
x1lLhny3T2lT+dgDEzV17G/pkCOiLeTeLXkpsGdnDG3BDgGJf/LCpGDXAJa4
Ca1mx1MiNQxjVEaPmOBi7paAVYQambH9QvntWg3EYC2IW1ilQX66lYhhhrZQ
DtHZZOAVHXJEI15+PMEA4R+8tWKX+OcvVV/427Py//Fhjq26LZORAjPbuv2O
h+oLUeTng5KRJ+SYPnO+WOk7ZiiK8Wae3TgZpmD+4NJyqz0ktq+8kQXjMI3e
T1BkSg2kt9K3J/+GBEv9LPdM15ERvlD6SsF54BANXOgdUaU0gj/8QmbJEvbQ
R4B1rU81DZY+Okt122wbVRG7J2Gk2w/LeRN/E5g30EL5yRQaCyagSBfE7Plr
BeW97ejk2CEPCCdoBBR/z6HzipMlPKaOICG+cnBQYQIdlv6oddszCpiFxFCN
Rw+g149/2fmRfwIHUsyb0JtW1DTjuTjvQCOo72pkTbvVB3yIzIOlT5eAkiPN
nmLuGJC0IQxmyS0DmWEvz3My64COYf9dvHsLsP1pIDkavAWuTpQnWDl8BvSj
tDnP83eBjngQeUhcHPD4c3fv9d8DoJyvdmSCdwXFtUgHBysJcv6Xtd89vesg
61X5HO1nUkT3i5CejBUXMPl0ovCmMRniqDR1Tx2bgLXumWg8W8Ej71jOJzgF
5cN8EW5D98MIyHURiwRRDnu4jMmFPU2MEgm4xEmjfO4s3BzSF+fSSYXQJl73
aP3YDclTW2w6BNMgNbFpqTdO+0Mls8dZMYJ0yKz+fk495Xkoq5o8xaSBHjm5
UtJ3oF1P3Avc5Ky7RsDsA5/cCSydIDp93q86KMVjXzOmr0mrAegYvAhPoyHD
igceiVIfxEM6siJBN9xIscQqZxejuGlIaXW47SD0GFXuo0tbYZaCz5Xdi5kS
OUALU0W08IW+MNOKY8wdyl3UwqT/VKrnV3itqMi+78MmimUCykXTLdj05ulX
D56sobHP1ZbIpy8An/EQmtNiS2jW8FvuxwoGoKZ6/MjGdRodTnzMoJ0bAPj8
5e595x5FJy3dDLHVd6DzPeOBY30X6uggwfvHtxrsdqMyJNO/gfREqWKnwzy4
WPIk3vDNMNjjNUoOHF4GyhU5rbUsU2CyVqjW89kCSBi1NdCf2wCnSz+/j8/F
gPmn9a9ip3aAocp+0LZPJsjo2vsyJLMPZDXdkAXXYFAit6pVGn4E2k+ceRBt
ZQ5SLIe1iEMkCDpya0hHTgLYTGa9OvkKh5Bfgtb95knA/d07mdMCeERHdy97
zbYRviB9I4S7nBwBO3QOVfav4Ha2ErklKwpkyINFrDxNGS4OoWj+dECJXPBg
xEtrHkMJpd8cHn6kRi7g2V1XKPKhYXSF3t6EFmmgXagkOakNpb2eYOFbo0Ma
FZIjVTq2iZZccpc63/7T80wPQhwb/6dnnqtOhw/X//UFHmeuv86v//UF5dMn
Ll/eI8fU2vhVZo82iUsdWXLX7fBYN2nAtVu0WlC1SymHfxUOW/C4fMi3lA3x
D+xJFQiQYhGft5+sCm5BL9ysX6tNH6E3vElOZaoqwU77iqZtkfsoawHH/a8K
L+Cn9GH5wHEHFRC5tf9Yph6e2v6VPEW/iQaxCw2LuJECd8cn1I9HV9G7DO9N
1O6KgbW8s5j6/AI6cTV+P1j9LpAnCNW3ykyhH4qMvHayn4OebULUja6/6NWI
zSXO9izgTMw926XSgQr4mgkrvqoF56It4Q6zUrTeWktop7QbXPce9O36/BUs
u3PvXa8ZB/xNJxUp73aB6rKfvI+aF4AF9/3SkuARMJV3b/Lh+DLQ8PJ88vnO
NDg4V/XEhnEerFzLm31BsQSM8CSnj/1HwSmfwIK6C2sg6KB7M4GrAywdScuH
h26CXIxNf1vhK/h9weCv6OcdcM3TuCRk+y0oglTx7B374DHXlCLPmD+AfYjB
jcLH4DbrqaebV/VBW9y4Ur0QKaKo+fd7dshFoIe/6EY3hEM4SQskXJM34Xs/
LuTVuOCRcbJX0z5u1fCGdzjfSXICItaQSLpmGwAbqrg33SqhQPYdWy07CFdh
IXVB0bjrVAhk0KE0XLICYX225+lJaBBrbRk1m7AkCIdbVSAW0CJV6MU9F015
qMhKidcV0CO5vW4umYxTRPFBDpHIlX984pifP8V76R+froxoX4ysI2Bqzqrp
n3bqiSFk6dI3xMkxbfMh/AnBs5AhboLbN4oMa/qThx3P+UAjxal559ZJMXeR
KDmFjHbI2TIy3fYmCXbkzEm05OGGg93B6DfZQ/RKSk/LMwpbuIPLmeocbg/l
F/3eolCRA8M17PQ/qrZQ4dCqp2N+EzBlc5H+zcfr6M3j6mLhfQ6w1lH1hPHi
f/nAvjvLLHQdFOgcxDuFz6IYXQStOM4NtCzlaX0+MY4WL/4882kwHlxnfhbY
S+hH1UzNSWONvgDq3Pmt5oEG9MuMqfqW6k/wYduTwdG4BYTMZDWWlcyAsJzW
H3Uf/4ALou3S+//lg5UdIVR8dRzgCTOu4w+XQFE5H+2FmBUQEP5oy+moH/j4
uYRt/1kHGwsirPab9WByrKPh75ltwJCJmxjTLQQ2p5QXnyN7wC/0bPuuXyRY
Sus1hAMOQbZhx7LaiAOg/vu1JtiMBCHI7L+eDFYA4Uu/p9vxOER8gKzlTAMT
sFB/aJ+dQ4ZwfTZkGrT7A8vHsk2YyJEjMemBBvcn38LvcT/9k4cISGh5A0ur
sSmsW03tbe1LibS8u7r7W+EEvONFTxF1nhqxPxmZfrPhB2Qcvg3T9tIgo2YL
2gKnH0Lz2d2FTa50SBvSIy5myAo51HgVz7IzIK23SjnuaX0mPrrEsxmf+o8P
FwSlyXFCFNhiuxLlO5Eiog2jsfi3OHKse+Gdux6ggzLsflyyOiLDflBSL85X
WkMaLEIWHfo4TGjcuyD6YRWkzq384EUlCabjRGuy5EcNU7prl5MxHaGvz13z
11bSg9/SDIjvNu2hW2oZO5X5ifDIvQ7jp7Hb6Ink1k+1z7vhLXNsN1FpAx3e
aXrucIcelPCcVrpGWEVzv2RAn64D8OuYoWCYOI/WX9GmSBW1B8GP7WiQ7AnU
SW/8ktxiBGAkv/Yy8sEgmvzZ4BnwLQQ7jNxvKiTb0M7AcL0TTxpAv4xz4NTz
XmCgfawIpJfARF0Z94bcGBB0Y6DrcFwGrYfep4ZJ18HxEgvdX7afYNYpCC+t
swUSxb8x23SWgBQ+zalBr12wxTzF4BKWALSWXl/Ozz34r3c8FEq55g4ET//B
z28egyuMvEsr4TfBx1rDuJZ4UqTy2P0mfyQ3ML5w0+mPAhliHvSLK5tlBtb5
wN3wuhePtE9dt+UVLILV0Q+37jwiIPmvP9yytXGC+54i7404KJEqqdQFJVgA
ZhznOsVaToUEz+/ivkoPQOHiV8Re2dMgZ9+0Cib6BULbOpa7TxnpEFmoN8q/
WgiiZ/k7K1JAjzyiuBe57fKTKBPveIvHjIAZ4S3pvehHiDlbs3L9v/AY9OJK
V3OVDMSchGNO4CfDcosEUs/PRkFO2kzr7uGkmKrEh3b08jgkqlnx+RV2jHaN
PJvy3xSF8R7C1J5WB6hNhGtX7xMvGC9M9VdDdhf1KbY/V+lWBidzmqEUE5vo
+AynwtaldZhT/N0XkqI1VNKjOa9i+jwwpa5wLHuzhA5mfH5/6YkueJE78ww3
Mo0OuF1u+DLtBxgt52P5A0dRJZ8Zl3eRb0Egd82T02+7UfbLTQ/43auAgRC6
30v/G1SS34gqmZsDMLsARXr3EKANKPt94ecymGLQXXPOmgRROjfnRtYXgDCp
/QFjyQbItLSlP/5ZA0Z1eF6GzG4DO4fTGw+ks4EoG7QhRrEP/K9ZJBDiQkCY
Jnfwb4MjwHRx3nLK2gL4FVKTsteRIEKOL5ULR6SAI6fa1Z5HOORQ7eXbywVk
wNYp0saVHo+IaeQLprxohS89oSMVfkOOfPRUHX13LxLeu7ZQOKRGgUScInsX
l3YD7tjtuv1wnBKxjeOc9hYgg4cZSdcYoqkRXKdNMv+ZT5DQbPWNlwq0iNSG
z/0OSX1oZE/FhrGfDlHpW9Y+fnZEbH3I6p0R9M/fUzVk73Z2/9NzT5yMqHsj
OZZ6NKzXvE0KNZ4pldCXwGNsVX2vvT0MoWDFFUjwBQ6bfP8oZv9xMSTzhEeb
a5UE0xMTzEGFSeHmzYF0fp8jlMJn8UPcGQ045BlD0/ilfZSi7aEsahUFX5G7
jB8l3UGHK5bPcpP8gh2FG69juRto/+8yh0EGChCrcjP7r8sq2jyj1SNCJQPM
uzlKT7AuoE0KTGedqqyBFdJsS3CaRG8Gx2pdNgwDrkeZ4Us8/7Wk8NDkrcE8
QEL6w9Jjoxs41TDJb4UtAj5nRnudu6NgL/uaw17lMijN7LR4zrYLhPkD7HTm
UgAJ20LiKPRff2dbvZfm7Q1K1F/+uBN5DIh9jNu7r7VBtfCbRdW7pAh+1/ji
q4lz4A5b1do6AxkiKELRVn9hBTa9mlGek4lHTk1Pf1GSLYXfnj4jKyNHQPbh
sqTJNQ+Yw3rgS88UBdKUrT0lzSYKp8W/59cNoEJEHAI+njebhPiDW/N/Sv6X
zz7u2SvPI6AnF4XSzIZpEQMyJlu/cElo+Gtk0G83eqSyV3I4JKyfWPLVvLov
koBlNnB824M6iexP6q9GkZJjV+LsBIL6RCApjXX2l8ZkWO/zwsSIh8+hnKe9
bT8xUuxhmXO3461+KJi8rLqXjQS7ovSDirNYAK7f+rKZ9OsATbi087cm9BG8
kA65Xk3bRT87u/YUMXyCFxa/2thobaHylwNMHnAuwFFHOQSBE+toSh8td+EU
D+Ax4JBceLyMutRlRE381AJcfmuvrpbNoJX+t69wrHmBpQs31hfUx1A0rnYa
CKcA6xGvKXGFQWBYUlT2MnoZ8H/7AHW2TIBB5jsMj7BFMJ7sJSgRuA16PIam
uAj5QD2xxmkofQ9428052Vu+ArCH9wrF4iG4f/cWmRnHPaCkYnn3VyQJMtPD
vZRwEQK+ga8ibsvhkFPfSmOjAqiBlSnJ7KsBMiQk9aG2mGsnLE0Vtab0gBwZ
udT7ev9GAqyRYZxQxUKBtIc8tH0apAOzDj68N1dEiTgVx6ROxdPCDj+eH2gZ
UyPWRLProyZfoVo5ox8ttLRIbVfWADmNJWTzm55mMYsOcb6f9Kh+mxJKYW9g
U9H8p68C/LUEtW0CRv42Tzz21lfiVqifJN6aHHvnZSxtVnYS8i/t4n/USIYt
U4oKJH5/BLGNWwZ7n8dhsbINK49afkDmNfYhu89IsPc8rmFOhqyw6lZj60jm
IZpsS+oiYmUOV0ZnpdHb7KF/JA14//a9g8Nj3L6cFdxGny4Ek8TVD8H+seU5
Ln/X0Sge+G3LBAvo2F0YyUtYQclYVnmuqCgBWIjwPtt6Dn1GxzxJv+IEip24
M3W5+gE/+VNKl4YlkHHSrCuabRyo4FV7do6XQFq9+A/XE4cgdOpudezOI/DL
nZUPvkSCJDSqVtI7q4A0Azag0fZffkWMuq5/OwlMZYcXMTcyxDjQ+c+Z4VH4
Bm9ytzsVORJeG1kedj8b3jGH7j/OJiDBvw+XaUxs4Li3meEjNyiRKyOYqqsf
NxwoEsvUuUSFlJbl0LDI/4Y2RqLL1d/RIOIpXAMMml7QI98UnSwFOqT97Z8p
wec8EGwnrBE2Ro98fyeA35rCiFXOPhP3hAnYxeAH50o+zRFlnOhgnjQ85lmr
WEhbpwgtTDLRZK7gMN6I0SeHFmmQDN+NkzzGpNj9v64rpjsLkEE0fs7+9jFq
Son50nHKwUrb78/o7u6ja1OXaG2dn8JnSrrUrHp2UNW/RdOlTBh8XQXHnuux
iWql6oQHMe7B7+8lWv25voZ6PC6RslUVBslVBjlP6xbR7WDzMUsjI7DTOezV
QjmNzk81v0FCngF2rS4B5vt/QSFD/vTFmWUwKPCdK7nuCCj+SmfUFDEBlSeL
35pvkSC5L2tvkY6IAtMi/JhBDg6ReGdDG898CNs95ZswlMcjClgmn9xAHXxu
NYSB5Tc5EikinzrUGwJnTXs3HPlRILc+bMXfCVCAI0/KIhsnqJAzwbfn4yN2
IW3jx9NtTdTI5NeFz8m3MqGoOL6O6560CGXxVuWmkDpkdC6gRpyGHnH87HyN
JmaNKGamcnJ19V9+aDD+3S7b/bc3wb7+Hk/Kv705Boc5phIIWCB5/mzlo3Xi
9rHFYb0HHtPst7IsuakOtR5nt59owmFKa1Q0eNdM6J2zqJOWJCn2UqDSqq5/
HXrcrXKdGXeMXl2yle8wVoDtOCLJmvL20ZB7+yy93CGwnqKlrn7oDloj3fU9
1LEOrptjunLlwibaIneT7aoyCRDxVEsfOVhFaRXvB+8KiwI9nqynnLyLqGGs
cPTxbXNQvh1gcmQ3hTp8pBV/nhAM2JMf3o/kGUHDC/AxTmOZYNVZmN7lQwfK
1mf3ARzVgG8+3x9qL5Whndllv9LkugHluQF8IFklsKTrPxf7cBxc8V54LHzQ
CUJO8cUqxi2A4uugiVZrBNyKtPKcml4GeQpWx9TnpsGnFfWKea15IBuNxfl2
LwJrixKDU62jYOplkO87ujVA0zl45VFcB/io1XbhqtMmGO65dZ1bqAokqHn5
GiftgJmZHhWQ9Q6kqPxNO1+2Dz4J5WyZfA8AvI22Uhksx6D+uS/nTpgB0P5U
knT+NCnSJVPzbP/xJdCD1nffbschUpf1meJktmG7mdAplXt4RF1Rt73RA4Nf
ROcNhm+TI8ZUOoQ6zmfw3LFxeFE2BbK8d/8qWaAcfHO32WWKSIW0f6Pwp89f
g2wWfymmrVEjGkS7rfqhVCijjM/h8xtaxJwktQvzUoQm6EUbB0XpkbZX9zal
VGaJFgK//46M//PLjSzbQg7+f3w6d57TowKQYy661VUcJLyQ1eW3o3tvyLBw
1g8ucSle0BL8+m7lMSn281qSisv6T2hpr2GQ1ogE85dJHXpMcgp27+FNCdY9
RPWsU1ir+qzh1qvoxzNce+jj3o811K1ZMPPWctlg7xb648IuFrk0Bk9Vrc3H
Ra+jpg0BYnua7CBvMITNQ3kFLWmfV1F4rQoYm30N4bpZNEjEd+LWnAtQGMHN
TKiMo14sqdLdI3EgXcvox0eX//YlQcVAOaYEULKttVBmN6KWcwvDcs9aAa26
Z8e1wGZwO6IoKu/+DIgzfHc4o/YHuOgALJB3GZTEDia/rBwHWRHT24txS0Dn
74cxXu8VIKiZzHP9+R+g/NrVtAtdB69OkFiX5jeALIn7hS/It0Ey25RxASgC
l6B7YcUCe+AXo+1XvWtR4E+O4+YNm0MwqUaxovDMEezjOxI3tEmQlovJ+8Qc
RcBMlQ5d2SZFvPJOLfmdYQGjFDSti8lkyBuW7hAW/0FYqdyDZ0KEHPFbPgCh
eu9hGc5ZWZZ2ApLzMwQy+GoOT7mvgrpHlMgjuxDSFfeTMJdAkdrYSWrEtOdH
Y8+jRgiXbmqS0kSDpLK1KL6NfgSFmVD0I7Z0CIfZrOz0Phv01t7mjjYNA7LP
QqZtf7WUqD6b8jwi7t//Vyl24SmS+ucfOLFO54vp5BjbcBE7fpoK+hAfsDxC
g8d0hLseyEhYQsZvuDhsrXDY8sMWOesXFVBDqU+WSCMJVhzyvdumiQLe6ZZw
ab14hN59I2TkJq4DJwle6F8f20OprTdmjN7GwyUpuYSkom00QYr2w7neTrjr
Ni583GQDrdihev7agBY4CM0O5vOuoleZqgwjNCAg4RblWOA8j8bqGQadrrgP
juxr3z/qn0BDbnRpNopFgPuKp1tt/wyiku+++xBVPoKtJ+ddt0l+oWxmuTVQ
Zz0Ym1Ouoj7bC3oTOZLoGJaAxMorMXXyMSA2ndB+IWgZxNE9WaqcWgPx/ll/
cIs/QV4t18Ko7H/7UjP7+vPwL8BC0SmI4u4u2Ax0fKAQmwiIO/zN5eEHIEp/
1r/K2wPQ3id8qR88BhRnmS+63tQEYkMXF4RekCL7tJbUncs8YGB8pp1HigzB
vn4R/rkwC+u1+5OxteARQccMmaGAT/BoTxPNb0sCkrp4L4KXyhm2lRO4V0lL
iZxXmDAMSBKEJSK+mVrlUSG/5Xp7Vb2HIQnVeK3TpjSIcNmHaL5Tz6EE6li+
PTI6ZJym6Ort8yKQwreWiPg0eoS8jczLb6adqM+T79BmT8BOyrYnhCgOEpXY
73qrDOIxgmfleelDSYirobqTVYIMa7tae7TWGAH5DuPyaJNJMYO3P4L01Ueh
C778/D0Dx+gTCrMtIdEr8EYP/Q/E778+63QTqr3qAR+p6QWq3d5Fc5+tHhAK
vsBOmlL3uY830RxlLwp7bBXeOT+udr1pDcVndH0ODz0H2k7fehvYs4SaN8rT
60vrgKUz9srtJ2bQ28QKBgtNXxCio3jJoHQUFR3eY2nsegOGTBKrN2h70LOn
UTUGn68gpAse+v6+HdgYP8+ty54Dqs37cIPTEBCMLdlKqlkGUnIXyVseTgKQ
FkeSKrgIthgd2hYTNsBC1cjNT9a14H1WqbN4+zaw0cDE07hzwI6UabTJ0h4Q
fGW0aVUWCjzvlPL8hY6A/z7V/BtvS+DUzdMfVEaCfNPv/1R0SwasSXC+lrTC
IUnCTzuFJMjB9MVLDZWkeOT1HbaNxf42+MpbR6g4ihxx+kBT078QBb82obTT
JVIgnuEPyZoDNGCL4q/sbT2UyHvdN+kkIuQwrvq9hHkQNSKu4e+YKv8Zaj88
b8clSYvErkzc+axiCD0t8nr9vJUOmVi41aerSAqRcJLy0Xn+83NP6rL1lrZ/
enYuL3Sa6CLHyH0bxZdajokdN5y3OuXxmJ7nFw8dE30o5tfoRnUcDvO6yTKv
ElsElbDqv0SPSDC4K0PIu/UIqtStNl2OO0K3lwLPVN+4AT99Z+w4rLyPBi/4
wmWzETDeifBx59QOqnZZdFwmtBVW56b+S/V9A2288StkIpAcaNziQJRfr6Lp
FJs6D32kQN31FM9xtQW0oFj2cleoFRgQ5SOReT+JXkxdrTXheglaib6/frwa
Rgejzr60aM0F1J8Tk5NfdwP5N3QNwaaLwDl16kmB0CjIFHKg9GxcBk/qN0iL
D3dAQUVNxAWuNLDA/Uxime8AdDMMeqiu+YC4hDI3Sc9joHmynCkz/TZQUHFS
zLlNipglb/wlWPODvt/6t2XJyJCqP7ZaVBarsLkx+aZIIh6RPJ0oUUJfDktK
ym4UXiIgmyLWh8caj+G807WPJf9QIIKDDbVdP8XgGiWl+5kuVEhJo3yu9cw0
1Jok3mxygQapN0xLXE+Ngs6MGjX0/KZFPusmk8Ypy0DMNr7Csrb0iCy07k28
OUTsVErtD04jYNFtHA9M59uJJWmQFwn9f3tl2IgNs/pvYHkX/qGwI8P4Zcvz
zBsCoVL6piDLn6TYmmdfIqGtByJNXdz2PkeCRXmdFZbSPw+X6iUUWc4doOa5
V0ZiFh7CUzUvOCTKdtHMcQYLAd9CGOOLZvS130KdBl+sB+/Pwk6rc0lOIuso
m+Kjkuu53CDS/pNNxadlVPSGRB5PrCbw33DVolicQVuTJG2hN57AmjP9xRm/
MVSee8/WgioZOEZpnDEYGgDK116SOPovA/eZZ1oXYydAG7bmwrO8CDIWGZj+
2m2Dxc8z1AF0BYC5coyB8uUeML/rPMZaGg6EAphfnug4BGfy3UrUHtoCqQde
V6EgEuRK/BuDt3swwL0xnSq+hEO2NfKN34TSggmOFLWuNjJETCxTlBbXDcsK
r4u0mJMjo3t3w+msk+Dxr57aEgQKJKrkq/39DD04I0ZPWC2DEtGIDDNA4hjg
186C4J0GNXLBg89EF6uGbLVqx42OaZBViZ7joVBriOI5ImGVRIfQvH+fTXGV
Fmqv/fytUP6fvlpeBXzeJqPAYEXhm2m7ZcSo/C1X50fkmP+XC5lr5Ceg0PGI
mcVuMmyuCl8a4/gQOvdQF2ISw2EBVi/OcSR8hwYM3tekRpJgWGGjluh1ZlhG
L/95LnaIlh6pPhj9YQKXfFpXpPLbQy8mCynPO72FLZrUzeSUttG8ffsrex4D
sGnIHvHbzjpaPum5wZ/IDF6QVXgxlayg9zJCfhiQKYL3b0Ks3JLn0K9V93j3
qZxAFd/GoFdpH3gvIB60nLkENhQkp+f/jgGE/bPs0Jll8KK92ezp3gGQ5TES
Z9lxBliK0F4+DwnCVHCNUuaPKuBzmY75gJEiHN/4BdUDOMDwppcGxX0yZOM4
3YdUYRzWUDpgOjzAI0wyJNixRS78yvPO2bVEAkKWFW0+nWYL898Juw0AJaLm
8uqqiQkvnD0gpXN2lAq54ThwWc2gE0ra3OsZjKZBjqTf1d+J8IGYJdqenJai
Q9Rm+pp/ZvJBA/vlxyeuErBJEfwj/cBpYldk4JPwPDx28e9FSvI4eWiLua2V
9wiHjYatBFGRJEPKH4ltX2xJMZkD4636c3OQRu0j4xLHY1R+7jH9XXcZWEI/
qP806wFa/CrUXq7TH2bv4F02Xd5Br1XVGHmXfYPP+PTXYFGbqGNYaM0z/h3Y
33Bg56zVGppVL/yk9oUQoG1f6dfcX0Ttc6nV1r/fAcZqd4mJ8DQKrlh8sol+
CvhwuWZS+L+g2Y/TUnNiGTSKGpbm5B6BKPbHRqbLpiAfavRsmyVBYtZmA6bx
4mCsuVu6PAmHyHTaDmCmx/AcVK30TgKP9NY8S5yOqIf5WeduJNaRI6tb44Z9
VC9hueP4AHdnCgTfkV6q664E87XzkN+mokJe6gj0hdw4gNyoTglxV1EjLAnh
v9VwOZBMfujKHztaZCckVvTJoiZ00F88l3dEh/jluYqfpd4k0nHV5c7O/cuL
vP3UZWyRHDPypRDXG9khTmTOef00xmO2UoxJUaLaUNF0ncVcIQ7TMGP/PFiY
B+Up1h1ScJJiQaNS3qbfdqCkE8+6/FuPUKn1d4lWNsqw+9BWeafnPnr0iVTc
MCYM/thfQnrh9g5aq35NqPNCI0xJHk6RurmBcjTOXaKswIFqq0+PWOpXUb6F
duZfueKAeSMq3fjbCLjxSX+xZHAZXPdhXraRIUVMD00V738RBL2qr1kbZnHI
x/vOSc0cG7DV+4YHcv54xPPFhwf2glWwmZWz7RtmAlJIIlx+VO4HN4e/xq9j
FEhvfMWHsRopmOLN86VrBlQIlXFM1veJRYizjpTCl44GsTRJUKmJj4fuqqMc
P8ppEWr3Wr3S7zDkU6n/mOYmPeK76uumIj9OXBi9uDPIT46doWtJo4s/D93q
FjAlDSLDLge8TZTQ9oc6+AvWw6dIsTerPPd5n3RA2y2GdnWABFOTZHgbdoMX
jmMz4d/kPkT/TI/81nKwg/sOz1kJzu6irOk6OpFtebBdmLzVh3dbqDPxRNTI
lSlYqNfxO9nddZTvtYYASS0XeLq1/eotywCoNy769U5nGVB3kUQ9YsYhua0O
hznBjGAsopP67hcy5GTrkgeHdx8MO3/J7lUhR9Bo7oEfPG9guvmi+rPzBCT3
Vue9Vy+M4Dryc6WEl5SI786N9QAFFri71aFOXpwauXjw90yn9Xeo1CuCx2eC
BhkZkfQ5eG4PXV9LD9YOoEM07x3ahOGZoealiXWNF+QYfbYwK/9TRigZonKY
XiHDej3zow5ibCHkuUw+8QYO+/j3htVQFgr9fs4gMVVAguW7h3jEPKOD2dmc
DmW3DtErFetB8aEGcNbiq/Cjoj20Xf3UVOVYMkwrvl9s93gbffN7F4436oXZ
HX2ttS5uoJVvwn8ow4zggO1W/vDcCrrMMzdt/xkBMYmjtCnOYyCawqxAU28Z
COWEIg6ZpAh1cclsve1pMOjwiSFGkwyx/Pyh/o/hFKz9ovoF1QQeKSwP3KXr
+gCXZUfGj/oSkOjrymZyvx/Aqs13hg7OUyInv3qnu7CfhxclH/d//0GFqJCp
fpi50QfNnGliOfSkQWY33AhGl55Cem9E22lO0yGRGLV9ULkA9Md2TaG+gh7J
DuexUsxsInLQi0k5axOwBPYOf0FojEjb7Xxg9x2P5TUlFuR1yEGUD5S1uDjI
sJeHTzOa1GMhi3pu4mgAKeZ5isicoTwJyfKoy1/LPEZVbGzEmmbFYdaT1zUL
1Q7QshWuD8k73jA1fdVVHd5dVFExt6/AsgKun3x+YqVxE71j6hDkVrYBExEz
3rK4NbTt8RWrZiMBIGGj/ctXdhgwpc2ltvYsg7ljj3F3Pxxy6aNuvTTAgZmS
TXIRLjxyOvpZxJJ1MyxkWFCXmU+O3G474f6VJAK2FmnftNanQByXMOPkY1VY
QX4pnHGFEqliOZnrd4sU/mppVoi+pUaCgqb4Wx0+QoFd+pf2NWmRA1+yHR1f
HQhcY4MSJ+mQL+XNIVtbe0RZt5pViipyjElYjtXqJh5CV3ed//Djsbmlx6zH
OyaQZ9lRcPQTHFbcLfwAF18CfZucZfcYJ8EMeSgN1fnJ4D+xuzMmd4/Q5daI
H9spWnCHsqzBQfwocE1cpJbPXwY0BJw/pkpAkg/dV1xb3OCQgo0Vj3UKZPBk
cGAqzWX48RzJBP41FSL9qzriHsc45P/I+hWkSIMUrLzkCrjzChp023GdmaNF
vv9QXZc9Kw7lMWUO2z6jR+Lyh0JvXushxoqdSxcKImBrQTs3Rka6iT5Gmntn
N/GYaj+bwC9jUegSr7Q+vSYZtl2TWjHh8AJK2po8KVNCinkMrivScQ5C1I7+
QeJU/2Wrn99S9k0huCeuU7aj5AAt8i06Va3oAhuLZH5kyB4EaaR9P5sylkFF
GDKsxEuBFNXKXb2QoA0Hng19//IbJSKodj8naYQKVmWfqiCxo0ZEPdETdHfK
oVMCG1lynLQIQ1G/HlW3OVTHNTTq9pkO2X0m8vLGCQJkaEu5FWvwXx5cbiwO
QTkh91B2641KMmz3r9xuD7MrRKnv/GuSHYexPicPSCA2QhOCkpq67iTYt9wm
lg8ZbLBB3BQT+8tDlEAG0nhpLGALNd5C3BcC8rxN6ieqYQUTZqqbAgwoEUVN
gqb961Pw3YD1tqcHVIjZNMQq9aMN0mgVTqr6SIM8Exfdu2zvDrU32l28rEmH
nNxub86+fhpKnQVNFdwErP3lrCz7jSViikbc0adIPDbKIwqvSCpD4+W6ahfG
cVjh+pNEAfZ3kFDcHfMXmqQY05W0SR7aFcjCKt7jrMwxuun9lM4PD8M68Zhl
2PA+6rT/WFlaJhCmTzteXvz5F5wrvOXGMbcMGNvN6J6/okDIv/BRnvqKwCRm
t71j+agQ7SIaq6KT29Dlwr4M315qpJ6DrODbwntoIeDr58ogWmQ1qzGfqU8V
qnTUTKg6SY/MB+l++mCzQjRIbw7c2fmXv1PebJsDB//Oc9vAFoXn+3/nMUW/
VMK7aAmYbeZJkQqVNaIPm7xpkC8eC3eLS3GLvg51/uApMP+Fw/Cd1eKvNDMg
0+rWMD4iKZZQHOld37gGOZNXZLszHKO0hwsa0p7ysE2OtJ5y2T6avLge2XLm
OYwNaQiNx+2gkqJkqUzx32GxCbG9LolNNBftVr/jcAxTPylcjqZeQ11nouIp
k64ASqNpS1LiIiowkkclWWEGXFcuCZ4MnEKjTzpxzLAGg495mVcb5EZQEetC
3CfHTHCF3vGZwkgHyj3yFNsoqwEvHrmERH0pRxMeoe+eHnUBW88/DUYXK4BN
NKd7ufI4kOzqiatu6gSGV9ee5nkvAEPzvI5yiRGgWzzWrDK7DAwEDDEpqmlg
nvf15GeneTBcceOBZ9UieDsQ9aZqdRS0sARPM5CsAYvbp31juzpAuFdiSrjl
Jvju4cA69aYK7PdTta2+2gEZ2ep8ncfvQFSrkENB7j7wjPu6NiL9FDAv+dIz
UxwDZSzz7QnoDoiBU6/pspEiDTe1laz9RUBcKithuwmHvF/NCiMw78DzXpV4
mrt4RKlGs8eduwbWeVNe0bxCjlhkhbB+wwXCYsbtK2bvKBBocDtMt58ID//i
iqWXokKWDrQmbn1dhyo8yG5PzVMjVLkCjrkFbyDXqK8kDxNpESl5pZ/z2UrQ
XmtBecjQvz0yis/eieX7P/eLv3THrVwjx1JKXleeJOOBZq75KlRkkWFnpfle
13F4Qht4SoicgMOSfb7oDti2QgXKlrvDd0mwWPtrnq7hnLAjIXp3zuIQTTP7
HXKuywpuarQmTRHYQ1u+NnWGjWfCPhEDYbaTW2jd65Dtk6JjsG4pS6nc23VU
ko8VgQNPguDRJQshnRWUS682qbZZBdTiMbnzf2dRXOBjJ0tLF3DU9/Hzofk4
2nHOc/6WTRxof9hgzZnXj+6JXfzTKVYCnqu7lWbTNqEqyX4qhbytgLi1/VmU
vRkA6iGnXsUZkPT5JYf3yT/g90QYZSrLMjDOV8mUfjMOUulxt0tyl0CW8/rP
NMcVIMCbqS3U+gdcPOnWoFC8DoS/UxL0KBtBsInE2ZGdLfDH9Udn6csiEPFz
e0CFaw840h+59OVFgfZLlbUdBofga4OeZ43xQ7BxcigoX50EUc4eFicFSkAn
7uWM2QopYkastlDoZAFvJw0OImLJkBNPaUUiEofgH2o5cPYFciRzR+WjNmc6
jOPfPqnZREC0Ms73aEbchUU6rd672FMie6XsL48y2eGCQxJ7aiZqJFiAGM83
2QTpXopymKilQehd+yS0PzpDJjJvHxzc/a9fQRH8Eg7sUCU2WBCMZ0CIVnMv
rXrKiFdVBtppo//PfYItJhEK6J9ftNeGR1nkkmNfKgvV680oIbGPZlpvmPGY
S/M3WiE6C8jSOmaj2A6H9Tj94qKXKIcCcezfSX6RYKXNyPeCEAK8Qp7VfuXq
ETr+dV5HFroNx5e3XXy0vIf+TLJhJMuLg89Ixw6cr95GCYq7dhBNJ6x486xB
iN0G+qNI2kDfigaoXtYUNLu8inZ8PP6wYUQEU4WdmtGv5lGKuM7KBbL7oNLK
0fHF2gSawXkc5l70GsRZhDp0MQ6h+KxQSq/CD8C1JMc0zuYXmqvhW53sVw+m
FUX7UlZ6QLo4pGe4twgGyXfldmZHQU57qsHT18vAO/aJvmD/Gjgx3+sac6cN
vJifMpMW2QJF0dgG1dIXUN9J0p2iswuOmPPc4NNJQOyJczwIOAAu+FazR6c8
wWH4qVcS7cegwOe0zBinFnC1Y403fEaKnN7MgvZe8IKkGinSustkSNeqJI/E
1Bzcd/cTb38dHumc56h3kSmGC8Z6Z2hNCEjI1dmztrPOcFF8UtN9AiVS2Ra0
nTEsBNfb0PuHpVMhWZmFRcE8I9DzjmYza30a5DR+N40hNAS6P3mp7MshLcJ1
Wp/PiOQKxJx7Ktl3DI8tnvt0pb9SAno7lCLRKUuGGc4IrWa/eQ0FZXgH6b8j
xUhzmJTuO4xA6SdMzB7PHqNWOqoNPKgIvEDw58sMO0DL9zf+Ngi5w/t9Bz31
ZruobN/zP1udJfCfWV44n3YLZb9FlxLCsgrf48azLnevoc24QnWNsbMgWOD0
1fnVJdTRIclNIvk2eHunQKDsygy6eZLhp/CLJ0Dp5vKO069RVIHup8Jv0TeA
+gm5mbliD9p3ptkvlPQreJt79LPCoR0wnLq61h80B26enTK8Aw+BWofe6VNf
l8GwVhy9h84k0AvVuNGnuAgGEhykjV9ugE0Yb7JUXAue/gqYCvm+DRgaOhmf
x+UAo4alsbXRPdAndv2Ki/oL4DhMumR95Qi4Upva0dJagfszF38QP5EgbEaL
RvLMV4FELU7W2gSHUN9lyBvGEUAWlfe2yT4ZsuQ/cl2Fqh3+JPrGyC2MHGHn
n7sY/zUaNrzPphIpSYGIalnGBlFowXn0l72ftFMiAoaqlttKBDgmZl03xJca
qd5i2V+2L4HOhtzxshShRYCrVSbLlhGk/ZL5nGI9HUJuP/rC2BgHcT70cJN/
9M+vrW03iaot//SKqNlHcA3859dihjf5Zg6JehZa+lGqeGzWaP/WzXVdKDnW
sJ0qFYfxh/vqSdkVQs7ma9mR5KRY4gVzDibBQ6g46HLV7Ywj9Ljm8ZHXvhrs
d4Wsxuj2PopxSp1xko6AHanXngYK7aDTbPftz5i3wF/ZL+Z+/LWBMjdKR2w0
4oGQnl/Ybsoq6t13/kAYlQTuQUN3mq0W0N/SrJT3tixBnFBbi9bXSZQ3bjIi
y/8F2DGaeyhaN4zeVua8HqCSC+hpA8sumXQDmVBrMkx5EXB+vvXcgGEU2Acc
B5i1LYMRvaBbKqs7gFuglTeqLA2MZbSRup84AFRru+UKJU9ASPXPm+n2x6D1
RsD9LTEdENhlsNSrTop4VvBqTIgIgITCzGdDBzjEQ0PzmJJiDR5dlGRZi8Ij
D08/oHxPqIBJ5FV/z/MTkIYbGmfUo7zhNS/JoYlOCiSyQ3LCp0Ic1uaKffHT
gQphvo5aF6nOQjzn7/Vn8tIgUQJC1pI10dDy1w2jqBZaROXIrFur9ir09PJu
gjQrOUbyKWKcq10Qqot8JVfvRIaFiIlFKUY8g751yd/92EmK/Y2I2hDN6Iaq
Z0JYNS6SYBPpGf4nkHPwx2Aq+sbtA/Qp3+svay6O8JiWqMOn77uogEuDSgzy
ERb65jtJ5bWFrlhKlOzvzcDDczTWJ+TW0UAHTtbS9DPgutuTY+6fyyjaB1l2
pGgAsculoksUs6i3JUlc5b4H4GHR1JNOGPtv79pUN3onAZd5Gdm5vAEQIwjd
EXZfBmeOlu70ek2AhfYGjXryJRDINhAoYboNDidPWqnGFAD36y5mqb57wGKR
l8ba6jXgIZgapNQdggfSY8fLPPeBiH/g+Q1fEuT1Fb4MlgUAlIRVIsf4ccj3
iMQzb5LpQMb2rJdHIxmy833QUq6rG/767ezNcENyJCSGIZL7aTL8sSH4stMx
AbFPc2JdatCHF1aawndSKRFLvVtcPImMMI/aY/MmFWpE+O5DXmp1DKr6s7mW
vkODOImL4p2mbaC+u/2N3DF0SIW7VfhfEnpo7qQQ04TsP/0YdnDXaFBTYF99
WM4Bt1KiObE4JteDHMuS2w2oamaB6Pcc1QoGyTB5k4rH2OsH0EXJNnZjGRz2
d4GV5kt0LZSQAQ0/TCDB3OrIRWj0mOArwacm6doO0WuhN/MHTI3hIiQpLvjl
Hrr0+P1cVfgbuNVSRqLh1jaqeT000PTuH7g1gIvCgnwDbcme+8S1zwRsKLnr
62pWUPNit+Q4WwWg86fpmnHpHMoSmfdLS+ohqPEe3qEJ7AOTvp4uoTFLIMXg
7Up83Rio2xZrCLq0DPx12S5RLR6A7a7M03E+LqCiUPL/K7rO/6Hc2ziAz26Y
mZC1KUIOFbKFYr73/e3YImtlKSpk3xNlyVJCoZIkZF8KR5FCObjvVNQJWUoo
GhxkeUxlLeLx2/kXruv1eX+ua9yFTYCDdjVC2G0T1JXQiQ4+I8LdAk8yK/3Z
aG5Pa1S5Cxmevvh7puH3KPLug7IavkiB19rjR8f9yxH7yx6EPbdo0P1lmEPF
ey/Ev2a9ZnYfHeZezZbx0ZND9lUnhBwa4Ies34Fs9Yj3YDZ6z7j8NQa0ciyl
pNlFgdFNHpv7VVnQovmcLdKxAxTKwZxXVRTcoYQvZWc6BOG7KlS4FDKeu8U+
5ENQJjAPrikjBBBx6sXxYdsPX8GbY6W37S+sY6iy7ggZ6CDKCYval2RXsZHM
c/UywjGIqPPrA59XljHfghb3nNQG5Ir4q3Sz/AUsrc2yOAVZQnhHVptfB/7A
JHZwCU01u9CX/Q1BteKzmH4/H3qVcAzddLlQKubYBBYzVGcmIHUJVXC4FfG6
awg1SB55en+YhzbVlsSqZq+hqWJrlpL9p9Biqx7XuFECPFb6mT2Uo4nK2zeN
TNwiwZOEkMx0UwJavpUZYrCHAmUPKu8LC21F7pewvR2bqPCEnZJqyt5khMa4
d7Lahw8GCxy2fhtriHgrp3mQyPywcfPH7N4XvwGN63vIuEYAlv4zvW04rAwk
aTWuy7ky4ZzKjOPlNSvQ/uRQtPsyCwYcZrseOb3I+RVKmnOb+M//0ORjgstz
VHyntW9VsOsSx6vh9UDSaQouZJUtGyFuDeoeAESrloQPCJmspxqWAc8bp9gD
Mhv+4LTKdu8lkGo4rz7Wv4aN1VwPX7EyRM765jCs41YwVc2UD+fdkhDJ4Pze
x07LWMVNsfPlSq3I+bWHXQdIC9gfrtVjXqIkNMtLoqml5zsWvcfU7gdJE63n
X6ugF3LRgLap4eNcHprMv5KZrk7c8DTOR//ubjRdYdDAe5QEe+UiW80+ziPj
mstJa2EUuBZ52POrSSOyOzDG8BODBi1t72jB3Bhk8zTJo7CeD+YMaFkXDuog
GSF9gv7W/LC48k9IuMsDfhZa4i00BiwZal2S5csEGor2D2OqmXDXcrFClDUE
9UETEqIqVPyzia75N1t50DtNxbAkMu4lsfb+6rMo0D8j/65/hogbL7mduJvY
BZ5ILManGxFwpoPvOyVPGeS6UUfsMZXf2MmssaJPGl7Ih+S3tfcWfmLcqtcP
apvKkPcKKvv3Vy5ixD2/loyOjiGZnTeulfrNYXdYiZr0T2w0wXKkTGN4AI3S
dnt95SAPNXOe5BQwSFCyNVBUWl4YLfSX1aNUkmFeU45biH8/gpPHX2UdoEIj
h/Ghyzr5SN9iU9Gpf2mwpy11aPu0I8J0uSNZe5kOt1LZgpEcUcS9qHHMS1kA
Bojl7pq99hLwU16qvhxkwMlOty3tBn6A3c7ZuimCBXf91XDPW0EEZETni8Sn
UHHNyu42PxFBIHN0oq1kiYw7FbTem9jmAYzNH8UnWJNwAydisC+hCVzvKbd6
+piAFyqqBuUsMRAho+HjeeQ17ED1AU+2kx1SdGHvcETjxj2fG5aY8jwLOdc+
nrCYsISV9vVjW/16kQSPPNUFnXlsWbVtKdVdEO3bWrd0c/kb5peCeh3ZDVFO
pZn4QbsRtO6HGqHXhYf6agVN380lwkRm1FH7UGk023Qd1TEhw8ToTH17zQmk
ZyuvtG2QAs/l37FaZVYilx7nBUuF0mB4nHq9hlEAkqLQjlZsp0PiC63JQXkF
JIr59td0Ez/kdVWeD6zrB3plq3KGQQyoxC7/WWceCxTC/3FtFWdB+7O665Jq
u8B8o2f6r+pNcJr9K3c94i1nwG3PtsI3FLxczkb2MEcXXIuVf9S/nYwPBpRw
mJvTgFdyhoTyFSJeqNQtGrj3X1Bbdyl8snodO6we/Pz4pAbCNP67QsRuFTuV
z2ZJPAlH+HJckrtUfmIprMNdBM+niFrM2amI3gWs9I/YSQneHPLX/phph6If
WBL3o8v3XAV0P8aZFqIPoR4DTRL7unmo8jWn6/dCSbAnrksx8AcJLU3V1+4S
pcDlL4kasmffIhXTn0c8S6iwX4dLT6xKQdR0h7oLrPigiZL+kSUjUyQxx/k7
NkmHyxndurXaJMRMt6pzIlMA3jMuoOjuqAIfTyZx9E2YcF9wmHTQOxsgJFPZ
dfQLC94HzhHFlascOi1SGG2m4mUz9B3ZW8jAgN7Xk6FCwWeHA0yv7HYE0ZHn
XYZiSXjH5h3m/Rcfg3D1OC2TKQLOyCSOdsiRkO5X3kbN/muY+oyQfUuhJRLu
WOJcemEY/aJwg+j2mIf2CgudWD1Agw3xVbHDfeeQTrrnEcX/8cF5AZaKjYka
wnxuTVW5wg8HTHQLDm7Mu2clIzuOw4CW2MWqToUboMLqJn/xv0zoe4cg1WG5
F5jOCLAdVij42pOxZfMTaqBaR+xpmw0ZT3thc2Fx5AooaDg5d6meiMc81PG7
XzEAXj/bWkgVIuA63Kq100s7kY4Wgwzt5lVMxCQ78qlzEOKUcOOfguDPaI5k
85R7Ng+9nGHxdwybD27bouE3c+UI0ha9StGro8OoZHe/N5oMZGBW+9PO0wLQ
vXw2wLPzGQh4pFgbK8KEf45GZgdPOIPbiyHn1B+w4FWTF4XOEXxg588XYu0n
N/Kp03R8WXULWMlbfFX9nIw3+iSoHx8JAoJS0+Vq20n40okt+WMrLaAwpNNH
MZKAc/fmjvPOiyFWLXYBFzJ+Yzmxq5r1Gs6Iio1qMvKQBrnLxnijpRtiYaCh
rH6YDj3VJG6fW5NCftgZfCtf4Id2X486yh7qBAW2TmWUUgb8aanjKt19HuQX
kfGpgyxY7s+12y29HXh/sZaevEPBjYj3Z2nzBsDznWb5+CQJB8VpN95K5QN1
x269DzYbnr6aV7WImgWDK+1VrYbrWIHzxa61OA5i1qr+/Nv0CpYtmFhjaBWL
iCxNMmLufkGT+EVvO03y0E+f/Kaa4/kgcdbSuCzjAHLw75ZBg2380Cyqle+g
2TLA43a13OsUgL2Ct3T0xIsByuQ1k6KZMBleAK7BpiDR5KtyqPAmeK3HKv5d
8HeOIZG/I3jhv74Ufdhp4U6g4d2pSm88H85zgiYvZ9PPUHAfFd1MZXkLIKD1
HnPy4aLY9ar2uTEeapt20u7S/o3+mL8RFMKUA18km2M4mWR8lV5AUNOJAJWS
ShZHOxmQFpru5nA1EDRc8jeI82fBr4k/vX7mi4G9BRJH5rOpeLq0kbBLPAPs
vFh0XY5KwWuCjAab/VxBehU3yFaFjOc9+j4i0XUT6J8R3qFVNIg+08yi5bXy
0MizP4736DHhtq9qES3V9uDRB+6vt90sSL4qozOkSwDFivNWDzqo+CEPF//x
cQIw10q7Laa38f9Ju0jCIXvwT0JEMMFoGPXvbhslNPPQeteuMJPTG94bhVkG
CMcDsZbr70VoTGialfHrDXQF2hX380rzWXDYL+DWxyQB8JKtZ6PnQ8XJC3MP
Ao+KA0p7dYLqOzLuP6irm1ITCIx9WlvTshhQ6OOjT7aj4UCqrEm/WPsLurt0
e0TEOA8dk7EdTj3DhD6bmu57/TYHyutbbHmUTfAMnhR45tUcx3tIMauqj4vG
q8btj+rjoWosz8czvkOoUA5RdXxgI1+FAlMqBC7q8G0l2naKh3obJutdWP1v
n/8HjeT+SQ==
    "], {{{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl12W0VVUYRuFLWnR3SIPS3SndoKSkktLdJSoCBt2gINLdpZQ0iqJigUra
3fV8wx9rfO+c777cc497r73M231gqwGJExISEllzkiYkNAWfyY8RjeW1SRIS
2uLvcCIrHx7tumlyX/0YXS3uEH4Zv4b/NevgouYDuId+l59Jji+aX5q1zVyu
KaebIa+Sj5lP6T7llvi5puZK7j3dafOQLqP5qS6N7nG5p+6Q2Uj3CtdG94i5
nvtWd5l/MOn/f+D9/Ch5qtyHPxF/i6qmOY8/yL/E/4WP8P/IbfnafBF5Ol+M
727u5JNxF8wvzFpmTteV1T0jr5SPmtN117jFfq6JuYJ7V3cqfp8ug3lNl1r3
mNxDd9BsqFvDtdY9bK7jvtGdM9+J79X8V5dXN1KeouvNH4+/ka9hzuUP8Kv4
P/Fh/m+5DV+LLyw/yRflu5k7+KTcHaumnMM1Zfin5RXyk/xVvMj1jc3l/GX+
AJ9evsqn4nvK3fkG/Grcim9rvsp/zb/NF5P/4fPwI+TJfC/+WPw9fPUk/9+P
+/mV/B9xj/F/ya35mnwheRpfhO9qbueTcLetGnJ215Tmn5KXy9P4T/BC1zcy
l8V3ye/n08mf8Cn5HnI3vj7/Mm7JtzHX8l/xl/ii8t98bn64PIl/nD8afw9f
zXyR38ev4H/HB/k/5VZ8Db6gPJUvzHcxt/GJuVtWdTmba0rx0+Vl8lT+Y7zA
9Q3Npfzb/D4+rfwxn4LvLnflH+Jfwi341uYr8ezxb/FF5L/4XPwweSL/GP96
/D18VfMFfi+/nP8NH+D/kFvy1fkC8hS+UDxe8k2rmi6rriT/pLxUnsJ/hOe7
7hLei9PoPsL38d3kLnw9fhVuzn+B38SFdX/inPxQeQLfM/aZ+Nz8HrwM/4r3
49/lFq6rxueXJ/MF+QT5hlVVl0VXgp8mL5En8x/GHuCyt/AenFr3Ib6X7yo/
ytflV+Jm/B18ERfS/YFz8EPk8XwP/kh8Xn43Xop/wfvwb3Jz11WNvVSexBeI
PRNfx1V0meXi/FR5sTyJ/yCeZ9e9iXfjVLoP8D18F7kzX4dfgZvyt/EFXFD3
O87OD5bH8d35w/F5+V14Cf4Z78W/ys1cVyX2S3kinz/2Qvw5rqzLJC+yJuIr
8ZzqL+JdOKX+Cu6Ea+Pl+ib4Fj6PC+h/w2NxN3woPhfeiRfjn/AeXBnnxRNw
vti38Ge4kp/PKC+0JuD34znTX8A7cQr9+7gjroWX6Rvjm7F34vz6X/EY3BUf
1A/CO+Jvwj/i3bgSzoPH4/txBrzAGs+9F88Gdx7vwPfFOwp3wDXxUn0j/Is1
muvCHeAG4u3x2fEP8U7EFXFuPA7nxenxfGsc9y73PHcOb8f3xrsDt8c18BJ9
Q/yzNYp7lNvPDYjv06rA5eLGcnlwOjzPGstd5p7jLlvtuOrcYq4B/skayXXm
9nFPxPdjledyxjufy41nW+/E+5avxi/i6+P+8Xda5fgc/Gg+F37I6mdts8rq
sutG6XLitHiuNYZ7h5vFncXb8D2xz8V7EFfFC/X18A18FufT/4izxX9LeQTf
id+L+/JV4nvkt/EnzQW677mt8TzhX3BTs0zspbHv4pH6HLFfxbMf18Z+Gfdw
nD/0Fc00sZeaD+qnmHPw6+Zo/dvcTD/fIM4y3BndVv5u+RJ/N/+o3Javwi/A
dfnr+Ay+X/cDHo474j36Pnhr3B/4O7wFl8ZZ8QicPc4R+EVrFHeJezb2tHh/
cZW5+Vwd3NvabJXis/DD+Wy4ttXL2mSV1GXWDdNlxTPi+4p3CV+Jn8fXwt9b
w7gO3G7ucbzRKsFl4oZyWeJsgF+wRnJvxTkp9g2rFVeRm8vVxN9ZQ7n23K44
F+Etce/ib/EGXBxnxENw5nhv4+etEdybcWbhTuMt+C7f5QXcElfAc/Q18LfW
EK4dtzPOLfGdxH2Iv8Hr8YM4Ax6MM8X7G1/DFfybKeTnrOH4Ypwz9KfwZpxc
fx63wOXxi/rq+HN8GueN8xwejB/BO+LcEd87noO/xuvwAzg9HoQzxvsXX8Xl
/fx98mxrGL4Q5wT9G3gTTqY/h5vjcvgFfTX8GT6F88RZDGeNfUkexD/Mb4/z
Q/z3i/sIfxXntthj5CauK8ankwfyGeJ9iz/B5XT3yg/wk+VZ8lD+fJwDXHcS
b8RJdWfxXXxnuRlfln8eV+U/xW/g3HHWwlliP5MH8m35bXFe4DfEvYS/jHNZ
7FlyY9cV5dPKA/j08b7FH+OyunvkYvwkeaY8hD8X5wDXncAbcJJ4VnFyvpPc
lC/DP4er8NdiD8G54iyFM8f+KA/g2/Bb47zAr4/7EX8R5y78o9zIdUX4NPIT
fLp43+KPcBnd3XJRfqL8rDyYPxvnANcdx+txYt1pnIzvKDfhS/OzcWX+Kj6B
c8b/l+BMfH/5Cb41vyXOC/y6uHfxHbwG/yA3dF1hPrXcn0/Ld459JvZI/kO+
tHyXXISfIM+QB/FnYg90fX1zMX+MX8cnkk/xSfkOcmO+FD8LV4pnP35/nL35
43wO+Q6fke8n9+db8Ztjv4xzQby3+Ffj3udv49WxB8kN+EJ8Krkfn4bvZG7m
f+Y/4EvJyeXC/Hj5GXkgfzru23hHmYv4o/yrieODux+NJHx7uRFfkp+JK8ae
Er8/zt78MT67fDvOC/HukfvxLflNcb/HucKcza/lZ/G38Mux58n1+YJ8Srkv
n5rvaG7if+Kv8CXlZHIhfpz8tBz/A38q7mvX1zMX8q/za/l/8Uk+sdmOb8iX
4J/FFWJ/it8fZ3H+KJ9NvhXnkHjfyH35FvzGeB74ivFu5l/hZ/I38Uuxl8oP
8QX4FHIfPhXfwdwY72f+fb6EnFQuyI+Vn5Jfi/tT90bc+36mrrmAey32gvhd
un+4E7pE5iNcA90Bs7huBlc+9rr4LHFuj3NBfAe6rObNOPvoest9dEfM5roN
8QzpKsS7mlsTz048e7ob3CrdN3I9Lr9ub+y5uLcupa59vIviPa17jy8uJ5EL
8GPk6XJ//mQ8K66vY87nj/Br+L/x8YS4uey9fH1+f5wndM9w5VTN4nPEWT/O
BfGd6LKYN+LMpOsl99Ydjr1Utz6eM135ePdzq+O5iudUd51bqftarsvl0+2J
fRv30qXQtTO/59+NvcbMH/u32Q+Pj/MBPoxX42PxvMT+bV6J75XL7N+7HmcI
/B+jLUnT
         "]]]}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         LineBox[CompressedData["
1:eJwl2HfczmUYhvG3SImUjIZk762EKDMrm6zKKpTIFrJXIXtl7y2UmYZZkU20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         "]]},
       Annotation[#, "Charting`Private`Tag$14892#1"]& ]}}], {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{None, None}, {None, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->1,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "PointSizeFunction" -> PointSize, 
    "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->{{-4, 4}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{3.704421406845668*^9}]
}, Open  ]]
},
WindowSize->{808, 751},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1300, 30, 54, "Input"],
Cell[1883, 54, 13173, 230, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15093, 289, 1259, 29, 54, "Input"],
Cell[16355, 320, 36653, 615, 395, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53045, 940, 34066, 573, 238, InheritFromParent],
Cell[87114, 1515, 34065, 573, 238, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> img/Gaussian_Mixture_Densities.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     83374,       1658]
NotebookOptionsPosition[     81975,       1604]
NotebookOutlinePosition[     82333,       1620]
CellTagsIndexPosition[     82290,       1617]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"t", "*", 
         RowBox[{"g", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"t", "*", 
         RowBox[{"g", "^", "2"}]}]}], ")"}], "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"g", "^", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.698993918323209*^9, 3.698994030400152*^9}, {
   3.698994286507286*^9, 3.6989943268190002`*^9}, 3.6989944834640713`*^9, 
   3.698994550265142*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}], 
  RowBox[{"1", "-", 
   FractionBox[
    SuperscriptBox["g", "2"], 
    RowBox[{"1", "-", "t"}]], "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "t"}]}]]], "Output",
 CellChangeTimes->{3.698994327154273*^9, 3.6989945767693777`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", "a", "]"}]], "Input",
 CellChangeTimes->{{3.69899403499286*^9, 3.6989940517611427`*^9}, {
   3.698994121084263*^9, 3.698994123722974*^9}, {3.6989941683274183`*^9, 
   3.698994177189539*^9}, {3.698994268641675*^9, 3.698994275184176*^9}, {
   3.698994309729692*^9, 3.698994312649255*^9}, 3.69899438683953*^9, {
   3.6989945648106403`*^9, 3.698994585185515*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "t", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}], 
      ")"}]}]}]]}]], "Output",
 CellChangeTimes->{{3.698994387889392*^9, 3.6989943948819*^9}, {
  3.698994572966466*^9, 3.698994586525078*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "t"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"t", "*", 
           RowBox[{"g", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"t", "*", 
           RowBox[{"g", "^", "2"}]}]}], ")"}], "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g", "^", "2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "t"}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "0.1", ",", "0.9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.69899461999757*^9, 3.698994663868211*^9}, {
  3.698994727030772*^9, 3.69899480670505*^9}},
 NumberMarks->False],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{Parallel`Concurrency`Private`g$$ = 0.1, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[Parallel`Concurrency`Private`g$$], 0.1, 0.9}}, Typeset`size$$ = {
    360., {105., 109.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, Parallel`Concurrency`Private`g$31095$$ = 
    0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {Parallel`Concurrency`Private`g$$ = 0.1},
       "ControllerVariables" :> {
        Hold[
        Parallel`Concurrency`Private`g$$, 
         Parallel`Concurrency`Private`g$31095$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[((1 - Parallel`Concurrency`Private`t) (1 + 
          Parallel`Concurrency`Private`t 
           Parallel`Concurrency`Private`g$$^2))/((1 + 
         Parallel`Concurrency`Private`t Parallel`Concurrency`Private`g$$^2) - 
        Parallel`Concurrency`Private`g$$^2/(1 - 
        Parallel`Concurrency`Private`t)), {
        Parallel`Concurrency`Private`t, 0, 1}], 
      "Specifications" :> {{Parallel`Concurrency`Private`g$$, 0.1, 0.9}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{405., {150., 156.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.698994807611123*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   FractionBox[
    SuperscriptBox["g", "2"], 
    RowBox[{"1", "-", "t"}]], "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "t"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}]]], "Input",
 CellChangeTimes->{3.698994330642548*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   FractionBox[
    SuperscriptBox["g", "2"], 
    RowBox[{"1", "-", "t"}]], "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "t"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.698994330692518*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cancel", "[", 
  FractionBox[
   RowBox[{"1", "-", "t", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t", "-", 
       SuperscriptBox["t", "2"]}], ")"}]}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}]], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   SuperscriptBox["g", "2"], "-", "t", "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "t"}], "-", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", 
    SuperscriptBox["t", "2"]}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "t"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.698994058078085*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"t_", ",", "y_"}], "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"m", "+", 
     RowBox[{"y", "*", 
      RowBox[{"g", "^", "2"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"t", "*", 
      RowBox[{"g", "^", "2"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6989949492140017`*^9, 3.6989949780695753`*^9}, {
  3.6989960755277977`*^9, 3.698996077958009*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "y"}]}], 
  RowBox[{"1", "+", 
   RowBox[{
    SuperscriptBox["g", "2"], " ", "t"}]}]]], "Output",
 CellChangeTimes->{3.698994990760652*^9, 3.698996080019302*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"t_", ",", "z_"}], "]"}], "=", " ", 
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"t", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}]}], ",", " ", 
    RowBox[{"z", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6989949952232313`*^9, 3.698995025798954*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "z"}], 
    RowBox[{"1", "-", "t"}]]}], 
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "t"}], 
    RowBox[{"1", "-", "t"}]]}]]], "Output",
 CellChangeTimes->{3.698995032226326*^9, 3.698996083215209*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"t", ",", "z"}], "]"}], "-", "z"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "t"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6989950406085873`*^9, 3.698995057968018*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["g", "2"]}], ")"}], " ", "z"}]}], 
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["g", "2"]}], ")"}], " ", "t"}]}]]], "Output",
 CellChangeTimes->{3.6989950585632477`*^9, 3.698996084859974*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rasterize", "[", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "/", "2"}], "]"}]}], "]"}], ",", " ", "x"}], "]"}], 
      ",", " ", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "/", "2"}], "]"}]}], "]"}], ",", "x"}], "]"}], ",", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"MixtureDistribution", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"NormalDistribution", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"1", "/", "2"}], "]"}]}], "]"}], ",", " ", 
            RowBox[{"NormalDistribution", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"1", "/", "2"}], "]"}]}], "]"}]}], "}"}]}], "]"}], ",",
         "x"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], " ", ",", " ", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", "->", "Axis"}], "}"}]}], ",", " ", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"0.8", ",", "0.6"}], "}"}]}], "]"}]}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.6"}], "}"}]}], "}"}]}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.699077311261904*^9, 3.6990773296654663`*^9}, {
  3.699077377030674*^9, 3.6990773791887913`*^9}, {3.699077426631523*^9, 
  3.6990775866271143`*^9}, {3.6990776570233927`*^9, 3.699077794577506*^9}, {
  3.699077857077812*^9, 3.699077857413274*^9}, {3.699077934743897*^9, 
  3.699078008426367*^9}, {3.699078052273836*^9, 3.699078080084264*^9}, {
  3.6990784006534653`*^9, 3.699078418004425*^9}, {3.6990784864236393`*^9, 
  3.6990784913664093`*^9}, {3.699080554981863*^9, 3.6990806155493298`*^9}, {
  3.699081431319787*^9, 3.699081497015875*^9}}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJztnYdbW9cZ//t7fn/J73ma2ZXGiZ00Tpq0GXUzmqZp0iZNPOLITh2TOnZI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   "], {{0, 0}, {360, 240}}, {0, 255},
   ColorFunction->RGBColor],
  ImageSize->{360, 240},
  PlotRange->{{0, 360}, {0, 240}}]], "Output",
 CellChangeTimes->{
  3.699077805337675*^9, 3.699077859800856*^9, {3.699077963107068*^9, 
   3.699078010065229*^9}, {3.699078060847831*^9, 3.699078085977799*^9}, 
   3.6990784232106733`*^9, 3.699078504775638*^9, {3.699080607177383*^9, 
   3.6990806173816347`*^9}, {3.6990814832153797`*^9, 
   3.699081506949848*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rasterize", "[", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "/", "9"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "/", "9"}], "]"}]}], "]"}], ",", " ", "x"}], "]"}], 
      ",", " ", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{
          RowBox[{"5", "/", "9"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "/", "9"}], "]"}]}], "]"}], ",", "x"}], "]"}], ",", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"MixtureDistribution", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"NormalDistribution", "[", 
             RowBox[{
              RowBox[{"5", "/", "9"}], ",", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"4", "/", "9"}], "]"}]}], "]"}], ",", " ", 
            RowBox[{"NormalDistribution", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], "/", "9"}], ",", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"4", "/", "9"}], "]"}]}], "]"}]}], "}"}]}], "]"}], ",",
         "x"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], " ", ",", " ", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", "->", "Axis"}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"0.8", ",", "0.6"}], "}"}]}], "]"}]}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.6"}], "}"}]}], "}"}]}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.699078141693602*^9, 3.6990782518552437`*^9}, {
   3.6990784359123096`*^9, 3.6990784364688053`*^9}, {3.699078495007943*^9, 
   3.699078499070552*^9}, 3.699080682987949*^9, {3.699081514608839*^9, 
   3.699081515297737*^9}}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJztvYlXW9e1wN1vfX/Jt9ZL4uS1L60dO07ijE2bpG2SDmn70rzGs2KXmsSO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   "], {{0, 0}, {360, 240}}, {0, 255},
   ColorFunction->RGBColor],
  ImageSize->{360, 240},
  PlotRange->{{0, 360}, {0, 240}}]], "Output",
 CellChangeTimes->{{3.699078203908141*^9, 3.699078232950086*^9}, 
   3.699078270986764*^9, 3.69907843832852*^9, 3.699078500367312*^9, 
   3.699080687325356*^9, 3.699081516809869*^9}]
}, Open  ]]
},
WindowSize->{1080, 751},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 811, 26, 54, "Input"],
Cell[1394, 50, 445, 15, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1876, 70, 403, 6, 32, "Input"],
Cell[2282, 78, 691, 24, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3010, 107, 998, 31, 32, "Input"],
Cell[4011, 140, 2046, 42, 323, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6094, 187, 420, 15, 68, InheritFromParent],
Cell[6517, 204, 421, 15, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6975, 224, 535, 19, 61, "Input"],
Cell[7513, 245, 518, 18, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8068, 268, 461, 14, 32, "Input"],
Cell[8532, 284, 258, 8, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8827, 297, 389, 12, 32, "Input"],
Cell[9219, 311, 356, 12, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9612, 328, 312, 9, 32, "Input"],
Cell[9927, 339, 410, 14, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10374, 358, 2739, 72, 75, "Input"],
Cell[13116, 432, 43476, 716, 255, 22745, 375, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56629, 1153, 2415, 68, 75, "Input"],
Cell[59047, 1223, 22912, 378, 289, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> img/Untitled-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    121777,       2116]
NotebookOptionsPosition[    121195,       2091]
NotebookOutlinePosition[    121552,       2107]
CellTagsIndexPosition[    121509,       2104]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1.5"}], "]"}], ",", "x"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "5"}], ",", " ", "5"}], "}"}], ",", 
   RowBox[{"PlotRange", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.8"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", " ", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Minimal\>\""}], ",", " ", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", " ", "False"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.704417909850061*^9, 3.7044180350684423`*^9}, {
  3.704418139265929*^9, 3.704418188451982*^9}, {3.704418219733261*^9, 
  3.704418227071108*^9}, {3.704418276151791*^9, 3.7044182950792007`*^9}, {
  3.704418382227577*^9, 3.704418395593811*^9}, {3.704418439516959*^9, 
  3.704418451091831*^9}, {3.704419706472917*^9, 3.704419843692047*^9}, {
  3.704419973650424*^9, 3.704419975143475*^9}, {3.704421402661169*^9, 
  3.704421402932763*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJw1eXk0V933P5J5eA+V6ClT9CBDFBXZp+RBIRQyZo7InGRKCEVkHiKzDIUo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    "], {{{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1WWYVVUUBuAZSkAFRboEke7uRgHFGkBQAaV7hk6FoaUblO6WEOwAAwUb
FBRsJZRSUUpUfNfDj/fZ3/7u3Ln3nLP2TOFOKUnJaRISEhJ5MfH6+kLi9VxJ
3mVtzxay0Jo1vO+1DNb7WMLT9rv5j7vs5/GQ3I/1nKCs7kkqypN4k39popvL
g3IK6zhOGd1IKsgTeYN/aKybwwNyMms5RmndCMrLE3idqzTSzeZ+uS9r+JlS
uuGUk8fzGn/TUDcrrk3uw2p+oqRuGGXlcbzKFRroZtJC7s0qfqSEbihl5LG8
wmXq62Zwr9yLlfxAcd0QSstjeJlL1NNN5x65Jyv4nmK6wZSSU3mJi9TVTaO5
3IPlfEdR3SBKys3ozjK+5U79QErITenGUr6hiH4AxeMz4/fEz0fPHRSmELdT
kLvpyhK+jp/x3v4UiNmgC4s5Gu/V9yO/PDpmkAvU0U2lidyZRRyJz9GlkE9+
j/Rx31nMqJhd/qK2/RQay++QJu4Hz9DJPmPMD8t41v6r+P5yMnnlm62tWM1e
+0esG0gXz41FPKV/zLqJzGyLmWcFu7y2w9qGdfxp/5y1FpNpZL/T2o7N3Mh2
kljJ215/3tqW9XEu2UozFtLR649aN3JDzDZL4/r0D1vX8mU8D2tf8sg3WVuy
inft08ZMxfXHubTPFGeQ5ey0P0/NONs0lN8i/kA0ZQFP2C7kMAXs+5BbHhnf
nT+ooZtEA3kP12I+7OfzuLyAQ+S3700ueUTcO36num4i9eUOzOcL8ul6kVMe
znZ+o5puAvXk9szjc/LqepJDzs5tZONWbiErWeK5x32KM0Q75nKQPN7bI55T
zGY8d+ZwgNz67jEDMXfxXJjNZ+TSdyOTPIxtnKOqbnzMQ8wWs/iUnLquZJSH
spWzVNGNo6bclpl8Qg5dl5gBeUjMGGeorBtLDbkNM/g4rl3XmQzyYLZwmkq6
MVSP+WE6H8V9ivNCenkQmzlFRV0q1eTWTOPDuKcxm3FO5IFs4lcq6EZTVW7F
VD6I+x9zRFp5ABv5hfJxnqkit2QK++NZxdwQ/7P6s4GTlIvzSGU5icnsi+eq
68D/xOHDsQ==
         "]]]}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         LineBox[CompressedData["
1:eJwl1WWUVVUYBuChu1PJIYbubpCuAYYuhVEwQJHu7k4pO+kOO7FAwibsAAMU
DDBA8fmWP577vfs969x17py91ySmjki5J01CQsJ+HzFv9pGLt+WFpFCLqbqq
fCdvZiRpuUWXm8PyIrpTm2m6anwvb2EU6Riky8MReTE9qMN0XXV+kLcymvQM
1uXlHXkJPanLDF0NfpS3MYYMpOrycVReSi/qMVNXk/PydsaSkVt1+TkmL6M3
9Zmlq8UFeQfjyMRtugIcl5fThwbM1tXmJ3kn48nMEF1BTsgr6EtD5ujq8LO8
iwlkYaiuEO/KK+lHI7Jyu74w78mr6E9jsnGH/gbel1czgCZkJwc5yUVu8pCX
fOSnAHe690Y+kNcwkKbM1dXlorybiRTkLl0RPpTvi31DM+bp6nFJ3sMkCjFM
V5SP5LWxb+I+6zZcl1+hOfOt6/OLvJfJFGa4rhgfy+tiH8X3WLeNTcurRgsW
yA34Vd7Hw3JXsjDFeoPZgXS8bv2Y2Z3s8fezvtsszkn5SbMX6+UHzWQysYV+
DI5nMduxM84Pm+jDXl5z/VEzhd1kYxsD2MdNri80G7KD36yfMnuzh/3Wj5jd
2EVWttKfqa5tNDuSns305Q3942YPcsQ7tY4DXoJT8ft5SO5CZlKt15vtScsh
65Yskhvxu3yAadxv3YkMvGldhBFySU7H88R5ohWLdY25LB9kOkW5V5fImfi+
OE+0phgj9aX4RH4gzg5tKE4JSpJIKUpThrIkUY5R7i3Np/G+4izRlvKM1pfh
s/j9cZZoRwXG6MvyeeyXOEu0Z4muCVfkp5lBRcbqkvgi3k+cHTqwVNeUP+Rn
mEklxunK8WXshzg7dGSZrhl/ys8yi8qM15Xnq9ifcXboxHJdc/6Sn2M2VZig
q8DX8e7jrNCZFboW/C0/zxyqMlFXkW/kJ2LPk8zK2JNclV9gLtWYpKvEt3Em
Yj/RhVW6llyTX2Qe1Zmsq8zZ2M+xR+jKal0r/pFfYj41mKKrwjl5U+wRurFG
15p/5ZdZEPvCujMZeSue3+xJTrYzMM3//8tquvYfZ+rCQA==
         "]]},
       Annotation[#, "Charting`Private`Tag$16714#1"]& ]}}], {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{None, None}, {None, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->1,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "PointSizeFunction" -> PointSize, 
    "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->{{-4, 4}, {0, 0.8}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{
  3.704418295683052*^9, {3.70441974491532*^9, 3.704419844677477*^9}, 
   3.7044199757246113`*^9, 3.704421404414836*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0.5", ",", "0.3"}], "]"}], ",", "x"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", " ", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Minimal\>\""}], ",", " ", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", " ", "False"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.704418240861668*^9, 3.704418253435988*^9}, {
  3.704419867000518*^9, 3.704419903470459*^9}, {3.7044199446655407`*^9, 
  3.704419951879395*^9}, {3.7044213834528847`*^9, 3.7044213924419193`*^9}, {
  3.704421424021121*^9, 3.704421448548753*^9}, {3.704421577065815*^9, 
  3.7044215801055527`*^9}, {3.704421723205905*^9, 3.704421725980958*^9}, {
  3.704421767400483*^9, 3.7044217813186626`*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxMmHc4l+8b9+0RyUp2srK3ZNz3ddujkp1NRoQyyiwUspOQEWVUUhmZybok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    "], {{{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl2Hf8lmMbx/Ffu7Skskp7a5f2oiK0tDSN0EQaSoi0d8ms0NQgirSXJqVd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         "]]]}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         LineBox[CompressedData["
1:eJwl2GWYVlUbhuGBkZYOMUC6JEQUaRQsOgRBWrpRBIsuCRUFlZRUQAy6S8FA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         "]]},
       Annotation[#, "Charting`Private`Tag$22968#1"]& ]}}], {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{None, None}, {None, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->1,
  ImageSize->{557.98828125, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "PointSizeFunction" -> PointSize, 
    "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->{{-3, 3}, {0, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{{3.704421411197706*^9, 3.704421449138596*^9}, 
   3.704421582831533*^9, 3.7044217277109003`*^9, 3.704421773690627*^9, {
   3.7044218089608717`*^9, 3.7044218138737717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxMunc4Vv/jP87tdttbMiqjIpKyxX3O8xgZJSQrOyshyRYZhSjJ3jTsUSRZ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    "], {{{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl12W0VVUYRuFLWnR3SIPS3SndoKSkktLdJSoCBt2gINLdpZQ0iqJigUra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         "]]]}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         LineBox[CompressedData["
1:eJwl2HfczmUYhvG3SImUjIZk762EKDMrm6zKKpTIFrJXIXtl7y2UmYZZkU20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         "]]},
       Annotation[#, "Charting`Private`Tag$14892#1"]& ]}}], {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{None, None}, {None, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->1,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "PointSizeFunction" -> PointSize, 
    "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->{{-4, 4}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Input",
 CellChangeTimes->{3.7044214067653427`*^9}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxMunc4Vv/jP87tdttbMiqjIpKyxX3O8xgZJSQrOyshyRYZhSjJ3jTsUSRZ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    "], {{{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl12W0VVUYRuFLWnR3SIPS3SndoKSkktLdJSoCBt2gINLdpZQ0iqJigUra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         "]]]}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         LineBox[CompressedData["
1:eJwl2HfczmUYhvG3SImUjIZk762EKDMrm6zKKpTIFrJXIXtl7y2UmYZZkU20
lLI3oSKh7/Xpj/tzncdx/p73fd5n3PePTM3b1X77roSEhAOJExJitkiUkHDf
3QkJmcB03MB6yqISVAkuS7jHSmLda91nJbXut5JZLV2U1MWZPX4Gbmgt4qpx
rbjj+BE/ZAP+ET+NK5hbzLncl3JZ1/fCb+FBOCu+2zyE/zAb4OT6Vub93Fo/
Lwtf3ryAZ+qO64bKW7m5umHmM1wj3WKzevwu7g1dKzMld0L3qLxR9635k26W
WV1XRDfEzKdbz1XU1Uv8/4uy1bhlztNt4Cfw5XBv/muzDT+Y78Fnw4nk/PL3
/BV5idyQf8D1b5jJ+HVcVt0L5kU8S3dCN0z+ipun+8Asyr2sW2LWiN/Pval7
w3yYO6l7TN6k22H+rJtt1tA9oxtq5td9xlXS1Y/PAfeV7rY5X/dNvCa6iWZ5
ro/uG7OtbiP3nu5dMzuXWC4g/6C7Ki+VG/EpPObNeN/4bHwF/pI8mz/JfyDP
54fzxfAr/FKzJt+af5NPhU/xj8ub+cP8HLkmX5QfZhbgK8dnhL8bf83fMRfw
m/gP+RdwX36b+Tb/Pt+Tz4HvkQvKP/LX5I/kl/kHXd863iM+O1+RvyzP4U/x
w+UF/Ai+OH6V/8isxb/Ft+ZT49N8OnkL/ws/V67FF+M/MAvyVfiGfCL8TcL/
X7qF/GZ+klyB70dvN9vxQ/hefE6cRC4Un13+T3mZ/Ar/UHyf4n3gc/CV+D/k
ufxpfoS8kB/JP4sb88vM2nwb/i0+DT7DPyFv5X/l58m1+eL8cLMQ/yLfiE+M
t/F3yYv4Lfzk+O7w/flvzfb8UL43nwvfKxeOzyn/l7xcfpVP6fo28T7wOfnK
/BV5Hn+GHykv4pvg5bgObovbuC4tPsunl7/ij/DP4hF8YVwVv6y7B2+PvU5e
HHsHPwDv4DvgYbiPLnfskfJT8mH+b/lh17WN1xnnwlV0V+MzzZ/lR8mL+aZ4
Ba6LY+Nt67pH8Dn+Sflr/je+BB7JP4Wr4Vd0SfC3seXIS2If4AfinXxH/AHu
q8sTe3DsrfIv/HU5levejtcR58Yv6q7FZ5Y/x4+Wl/DN8Mf4JdwOv+26R/F5
PoP8Df87XxKP4p/G1fGrunvxjvi4ykv5r/lBeBffCQ/H/XR5Y9+Wi8i/8jfk
1K5rxz+M8+Cquj/jM8mf58fIS/nm+BNcD7fH7Vz3GL7AZ5S38Uf55/Do2Ldx
Dbwzzi39R7Gf4cF4t74zHoGTWc/oj+B/5DT69vpUOC9ehC/gsfgj/Bpeievj
DvgizuTx2/Ex/DweE3ssrol3xZmpX4a34ffwHn0XPBInt4rqf8M35bT6DvrU
OB9ejC/icXgZfh2vwg1wR3wJl7LGxl7I1eJ2xxntZy7H2/H7eK++Kx6FH7Ae
4Tpyabj8cRbhS3g8Xo5b4NW4Ie6EL+PS1rjYs7ja3J44G6193DvcaC6F9SjX
iUvLFYizIO4PrDVxDnOduT9wGWt87CFcHW5vnEtxblmd+Uf4grEXx5lvlY0z
wOqie1RXKPa5ODutctYE/lm+Lr8vzgVrP9eNG8M9aKXjunKPcYVjn8GX8QS8
Is4bvDbOVtwFX8GZvZbf4uNxr4En6kvgl3Bj3X14f9wTySviHoKfEudqnG/8
AbN7nEPcWF1/Mx+3z3wIFzN/1+8y/8UrzMbxM80nPP4d+XH9p/gpfTXzL7w3
fp/+D/3E+N7hj/WjzBJca926OFN1Xfn2/OP4Kp9F3sGfiHsN/CFfEtfDB3DS
+Flx7xBnM/5O3wOPwymt9Fw3Lh33NP44zpm4p4v9zOque0JXRPdJ7OFWRWsS
/xxfn/8u9uLYX6wefHr+GX5l7KnWp3Gecu9w13AlazL3PNeAOxh7pXWQe5cb
H/uxlZF7l3uSK4pXxR5orY/zjevG/YkrW1O4UlxD7hC+39/9Cd4ZryM+pO+J
J8ReamXienIZuGJ4Nb6CP8SfxL6EP8NNcHf8F65iTeVKc42473Eyv2dlvOd4
NP5e3wtPjD3Rysz14jJyxfEafBVPwivjvcSf46a4B/4bZ/Uzd+KTsc/jafoy
+GX8A06uX4V34zH4B31v/GHse1Zx/VF8S86i763PhJ/Fa/E1PBmvwh3wF7gZ
fhdfx9k8fhc+Ffs4nq4vi1/BP+IH9KvxHjwW/6jvgyfFvhdns/4Yvi1n1ffR
Z8YlcHXd3/I6/k9+irya74i/xM1xz3herkuHb/DZ5d386fjO4Bl8OfwqbqJL
in/iU8hr4vvEj8M/8X3x5LgP0OWPvSjOZvk4f0fO5rq+fBZcEtfQXY/vKP8X
P1Vew3fCG/BruFc83/hO43/4HPIe/kz8fXgmXx43xk119+Of+Qfltfw+fjz+
me+Hp8R9gK5A7IdxNssn+PhHW3ajH59Vfk5XU3dDXs//zU+T1/Kd8Ub8Ou4d
z9d16fFNPqe8lz8bfx+exb+Am8T9gi4ZPsw/JK/j9/MT8OG4z8NT4z5AVzD2
2zib5ZP8XVYO1/Xns8nP62rp/pE/46/z0+O9ju8GXzLOS36T2YLvE8+bfxL/
y+eS9/Hn+PlyHb4mP9uswDeN+wc+Of6FTyl/yh/gp8qVY//kfzEH8NPiPoEv
FPtunOnyKf5u62O5CZ/T9QPM7Fwp19Tmb8qf8zf4GfFZiO8Z/1ycvfxmsyXf
l+/CZ8C3+Nzyfv48v0Cuy9fi55gV+WZx38E/gH/lH5bX89/x0+Qqsf/wv5oD
+elxn8EXjv1ZLiWf5hPFHiU35XO5fqCZgyvtmjpx9shf8P/wM+OzEt9T/vk4
3/ktZiu+H9+Vz4hv83nkA/wFfqH8El+bn2tW4pvHfQufAh/hU8mf8Qf56fKL
sa/xR8xB/Iy4Z4mzLs4QubR8hk8ce5/cjM/t+kHxPnBlXFOXvyV/yd/kZ8Vn
Kb7PfKm4B+C3mm/w/fl3+Ez4Dp9X/i72fPOibpFZT1dHN8+sHO8r91rcF5kP
cr/pUsuf67aZh3QzzKqxR+p+MwfrNnMzdUPMp+OMk8vIZ2Mfjn97xH5qNtfl
8bjB8d5wZV33En9b3sD/y8+O5xF7AF867in4r8w3+QF8Nz4zjv/QyScf5C/J
i+X6fF3VfLNKvM/c67qWcQ/C/a5LI3+h225+r5tpVou9Vve7+Z5uCzdLN9Qs
EmesXFY+F/u6mST25XitdHnjs43LueaOuTE+0/G74zWI+wncGg/E3T0mC3eX
fDn+dt0C/KK+BT6K07rmS/xDfG/xUf37eDbOEH8z9168jlx5vCnuA6x6Vn6r
gFXQKmS9H8/PdS+4bnOc6VZ9ayFflW/JH4sz1DrGDeHmxL2FVc7zOI/vjT0+
XsdE//8/WmHX/gf+VWFX
         "]]},
       Annotation[#, "Charting`Private`Tag$14892#1"]& ]}}], {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{None, None}, {None, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->1,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "PointSizeFunction" -> PointSize, 
    "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->{{-4, 4}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{3.704421406845668*^9}]
}, Open  ]]
},
WindowSize->{808, 751},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1300, 30, 54, "Input"],
Cell[1883, 54, 13173, 230, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15093, 289, 1259, 29, 54, "Input"],
Cell[16355, 320, 36653, 615, 395, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53045, 940, 34066, 573, 238, InheritFromParent],
Cell[87114, 1515, 34065, 573, 238, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


